Hydrodynamic gradient expansion in gauge theory plasmas

We utilize the fluid-gravity duality to investigate the large order behavior of hydrodynamic gradient expansion of the dynamics of a gauge theory plasma system. This corresponds to the inclusion of dissipative terms and transport coefficients of very high order. Using the dual gravity description, we calculate numerically the form of the stress tensor for a boost-invariant flow in a hydrodynamic expansion up to terms with 240 derivatives. We observe a factorial growth of gradient contributions at large orders, which indicates a zero radius of convergence of the hydrodynamic series. Furthermore, we identify the leading singularity in the Borel transform of the hydrodynamic energy density with the lowest nonhydrodynamic excitation corresponding to a `nonhydrodynamic' quasinormal mode on the gravity side.

==> eps.m <==
{{2, 0.0102659822546843351891527832671186941418278018536382627181680\
35471973662675551920249072381929529049056271278434100402331288639555183049419\
05359355051347500962357110047340949664420971736502301208086647387242973835204\
66471612627478275750375058007127296617789735061464915826725563791060464901028\
92360292687789485367337429589453205661624391702405886715652432299755460587666\
29233273856215464352515880405221760389301014193225376523204649458041399469502\
01272669345782251813248397235705494`450.}, 
     {3, -0.00684398816978955679276852217807912942788520123575884181211202364\
79824417837012801660482546196860327041808522894002682208590930367886996127023\
95700342316673082380733648939664429473144910015341387244315914953158901364431\
44084183188505002500386714181977451931567076432772178170425273736432673526157\
35284585263235782249530596354704410829278016039244771016215331703070584441948\
88492374769762350105869368145069262006761288169176821364329720275996463346751\
5147117129016823282895333081219`449.698970004336}, {4, 0.00136098086476167165\
90203826960263916876823971304087870107745091531847584250712083230577801093143\
46710507779876042395913710036680684900329646680134675020720126206270395107169\
94389470132524038379253718026684347495492665174688453695652747350914232976579\
26403190511872395893973102562362884419691595086405705346353230919846252572191\
77498570956403731789870532965651836777449173062538403061943105683938363033679\
1801636010567451252900616758396350078747039646785930451076927401099976020376`\
449.698970004336}, {5, 0.0004614172211742364438303298969503435591952294180441\
31252054860353776907078381781834424465873283335123339625935823553563853601075\
26973324311825368958176995962039306171402467168618366295597957156188436511155\
36507958278247766106106775496215621057605698740049908070591071577548553159370\
37296685353455658519381628862294789677843949514105249035080557914634592277253\
26435735981634687785775208116107832216233327738785884740879896038175166837238\
2496473207671368043370295818716991315312138`449.698970004336}, 
     {6, 0.000135972853541273750883353050636265137732019492130853346572585215\
65551767262642032978934110063922759780064784345492962982421284800353587840446\
86067300739371152705770140847639778929319571356571311428335173037849862282560\
11038815696444042894098551502237181191161477773413506157196844471262248564458\
80006266475305799832977529101165475014551132621254408130154865520538585910294\
19916435235251777332422573725000017533661015964262269010356135986869505219572\
844136843087165710264487721427`449.698970004336}, {7, 0.000010713829773398371\
60663316218250725461325119366274523152827618645463000621971337762163593855725\
07913852601678205258240194663849317149399926818339811723571435416298248640834\
90767688713737558593417734596560710768330449105537871368292584781202678512082\
57801377949567327307489353184958612207305210318763099317081171916644032015416\
46106669160610398546550032704244209598077834706803901301992773487023700110262\
675591946127067311394774149976087541107965932967350983184881337867698365106`4\
49.698970004336}, {8, -0.0000420853683278670042276024936879064149371662975301\
30446586455701807949249437013201906051913620515374192340939832516303173834323\
15333225273339499058467915105206109901722644421801374230056018316325783067579\
07402131645708690681034638151416759832636444841041742710547912021834760751546\
88601358692688746993265865056866170285213014158843841371955245127618816757991\
54746305112618518985144290317891465321116597221963618805101723297259587900454\
73777067813105560875020206856581290632383961`449.698970004336}, 
     {9, -0.00006499167309075888371954269554429282376142849268985048951872127\
81745013048948767326525395896751313250432731543848585928499717777687162818365\
37139217976509522555956473792435495227795508190071733534021193327473824881077\
67476890747878170967355875247124216642454797936444297062547387153158080536894\
35760672283576759784730390847150285817043588529024227196075757177550949608336\
51601567380722597431366892430118147580856721940299473950002043106862484700832\
9895441119330601152119985077506`449.698970004336}, 
     {10, -0.0000687805254093577286955057886504167646334037750152037824393090\
42495338373612481428883891245541693460970724707463730458601121330575348522017\
40128387562409839863880806615568209741220991177802412940697437362499111948245\
61325890048215116368190813243116089644133184187373590344777939351907148544556\
71193158449742107421259951067957073143420546435845716259300029229981899820759\
75950183415952367802987476234062064484925337548062857076016764248906113877482\
0621571636934851704245290942792`449.698970004336}, 
     {11, -0.0000492812253776709207054833397176163423234852685936142301379128\
31022419496231837458439970128966898952603114142331895483507364098068610564943\
19799542664904705488387469554679579053674498391658594716331269247308479405435\
69486544667359607583317484408170388365043510773416816159361332426202783547287\
82621837627990825665703019085183699411411889947776509904912544657334075770061\
47758610436345927961106640551574366584221998309494417732246782646122796496931\
83267229456339488461617469001709`449.698970004336}, 
     {12, 6.93485461364448672196236024821392925545037508462582521296935519858\
94791935078540814253410868132159038925739192246759142718451546316732248683248\
41650168737194659805787411830269687646110411309128485617034562678910277515657\
89282950991652353609950660540075759880041584210001021675714121514647508423224\
54060131081912299302527693779565353751412968383671828366288014470203883062705\
24480964415084997645177053462990246068060472513679347005430497735131883576532\
4757328827933033700640171`449.698970004336*^-6}, {13, 0.000115387251631640425\
92996676380898983344358094538163272294411221862871366670293877630101334615146\
45465069504662607530188375531155505325409126206425522106198631819404617475289\
56268937342322521709107009575033449942112917796954023836532066703987051697613\
74439047032649213661368043503537611306701530625999880550950078241271372212424\
10541793642064835663857505393488449610925870304406884213627281650058060712443\
227960499567408955524106992006959320821619143430063510131504746166814465201`4\
49.698970004336}, {14, 0.0002699624266794125582156792870706135627163328121630\
78008034035512955126982256590488840931749980648706982333756985370784753230706\
61828787822394574933237943896830904439033698440335760809323259893319785998780\
56878417168372438412170435796189918954833180744652420111105952806370028085025\
98106580092761000487351171496066114064236861792015015684478724499825778142039\
45147553782419829233655916917040418307535718428226941043236151163232552917719\
86343542111578381007798610131248453742827339`449.698970004336}, 
     {15, 0.00037620858488809201533703412363382793471217502953588938472084456\
07019316557496820313926589877215064319645821790325177469244225703932080515277\
90883161247624228104246584262942162070216040906412811790360509622594244475705\
85608238302537380146242821216673962117137031699550053356770514500717265270379\
09356769003748007826783862104831003122663197997117617621760485082007932797907\
35292378161762888260243974488452352629923884073571825050464783450387587461865\
635072659829601224170625527902`449.698970004336}, {16, 0.00010911551589707815\
72242896031039770628601610624887059733177776043808966031600304476957736832470\
20269186256800832445068460723372986050502418507684999199820374816669059325889\
10893273732772544817788942996674899485827657391679526691302099700626142637164\
21318211135079613713345540988346869489122757729716043694323261169187487888602\
89669744090667631272652146544741180235976644820001641611445947187125802194166\
960065152758922498609250289730868825020538401740125413909053557868552094381`4\
49.698970004336}, {17, -0.001271524944705138656430188388007758081683315939323\
91017942756253350110217897696286732107566221524621708551709208082158589563993\
67864887088632550288309111718982710313764890328159970949129389794329099734444\
40190947650328840627955145394257776166475570463390984434327683606639744963123\
17523841150664405969598258665995710812939908607589316162495582302199045526997\
87484520611384602040370354465860810634181632808715818728081761359574953518608\
209660089611670781998897540087922763767025032`449.698970004336}, 
     {18, -0.0047497044413516487501397743034168086963755028401033796791596830\
85056563244274063671776988188643936223871723971514024296759704582060864890238\
17587014185682709580130754945286313264786780924293777633083075801303012810478\
44699530309471454402375001327307454507687783225326415403413830546188454694823\
37128107335645408077055025391645023216589696995294716627509459146748903216269\
38547716907757572207762226510094385731606041041954126058603077424930894819575\
42016551103675690678343501746234`449.698970004336}, 
     {19, -0.0094051436195508663795942888562356222077963185653950739755594846\
30835017253261114667997617822755067939703652060565014045335249749889202158362\
85524831430805005603586250027776521034944476529750348431804307961664883558766\
40228707205201136945422293747917366801232143940747404437310146134538227399202\
02358867369200503223101800605130831424213376354412932698442553633998775610111\
21463331432878554548785981851706017152413749622794093773031218119947026636525\
33817554044167550848382701206737`449.698970004336}, 
     {20, -0.0039417059200423919114565310418174997408932003528711306260578890\
91285881807542398221466514999905628839070731764315624762020529458564512794856\
23083659656902345500139145246057630235643253865066458953087954407820369165550\
62815569303050143744253518342738675041171938060654429634809061553136801261177\
27258965169237472449884083190083322556796278534838286508053019875496922893961\
94402447505556505987464532087644776889602831032075634675078406331198869394363\
25478878111997264232821708921117`449.698970004336}, 
     {21, 0.05418371913215276824441575053307348404890230295071601438331302609\
72030345506894347802567374942375962013773027469223418210191431601741993868480\
22239812688772097673444232929617629867822465890280594685870180117768558602162\
41912420046920944505203665131647924953608723048094446284368680719744864988016\
24119022915792916062030817453623179809151527360871660193254874374440306832564\
12998899882349795832382808683775812959435407048093107876025318348176013816717\
5853955087941478100101943766557`449.698970004336}, {22, 0.2575945049885101627\
39003879958161661580824184552846418814434380795902526763590044847121790231964\
60056893500027354398837694018417978290551073892772840207888201759959162421410\
43813848658015290195025357999940769692108638149528891893833256497518409626803\
89683648803464119635594098847563860227702795927373238854719450623774454161081\
50282318995929316596080228862172551039858145071423980509927252119419108583478\
5072095159475709260942771330177633235084510662708729035952174254456630899827`\
449.698970004336}, {23, 0.619779043655447981266132296570507101645911311164477\
94599588552295405522042569042033341206050389546656191807239656245015404629846\
27718055725365896541294336314019041453797849568493127769088526535466883771939\
67495078833868248752105762566194333743867471494255247776134821415068163390880\
20540230314551894337254859534152458046769308584352400837695232445427578923536\
96565021486586504938603585882354808442960553102070273123680189154285622062086\
473908055010550017203899092799739210673462942`449.698970004336}, 
     {24, 0.17881663115643759021438944244930343342064103654163183400814024282\
98749738082691124553230002920034926168273548130685450970077068354042369820841\
86906227451504626395467272257142092171858544957243505913037906275511522635576\
98800020737676329155862530415305154055188497878552671341908325279614006501497\
50892430479112387763865523753059398131391010470048577099983738091181234383896\
91850809981194948102713214866276269782402281082292766039215481442660296618811\
5526834348814125663028888361234`449.698970004336}, 
     {25, -6.1933015228161197704096259886297372819626745668853647429218857247\
11353646002366040208843518642655192005081854076072954238214710159292969530231\
83117709114726546529881989606082931024887864936270402954128967951670649210888\
98985145235625625379319634759348925238394462269129735662941528918936319225270\
55961093944442058499801066953470877175415897133427079071794202747084239106058\
00177338510343387813142805347071217188031947237489213153721797101067020836900\
77131819099042997842285482034623`449.698970004336}, 
     {26, -33.173019808751798989479585017326501880901636301268552016954862711\
85830022658411919329767183759587312520071585295184270840210943861748608422075\
22581724624574817104668625737550005567277419872890919091469360902285687896816\
41499264700266498394464150204077717098214345231254368042099034459233667606723\
05825277415393054227053415179967598658907086500246772086561566682973349926051\
73517169079991420447914475061363310122895570412112161369241618961628818936589\
732133783267019962172967276576321`449.698970004336}, 
     {27, -88.146264849019386882090852437010703696190141270954144587787016979\
05091700381965450011203419318605748737803524705325978677881239154860176569997\
56217294219717112873660005152725630858492559204145779927309787354310500618581\
75318577864145220989890536781020610309010569945381359853084930485348460149347\
77963272350200731540056600728955115960773766646665888030284752254041698359228\
26184198554550938978717588658709873082649609221032951558327435709451589218070\
325878881392602568348246054744415`449.698970004336}, 
     {28, 15.9471074588211033134895097686034650614349201730604348990084717832\
78480066188131372999805485927323770100127616797831807710680348016702947235212\
55774840364172439076590922168739838895181923514702808081975013199788808084945\
59534157133091858362191803974167586556820327741447407466245985111476895667535\
14731582988833966273796700940479897726557945553142382550400040413329384083349\
53052705909599300557315605432460305737090850449018556377102818258976189210833\
60951550434531789476869351565261`449.698970004336}, 
     {29, 1513.67244352164883228168371165709059413285225925532094651456048470\
20062075863731876715137090913726443209494027681992909571386389238026554318565\
21994222542667741614134535982181262747297978990078646136506517454026687706643\
59316809861713165690618968818765042442966543339263946606982013351950324859050\
51850596895501928075767467653331362349881019166424496437396862112728959132925\
61564249880427137234529195738216525818007735234739450014482182049013043455860\
9113878871758370378484816800073044`449.698970004336}, 
     {30, 8566.64081303267019557332133052565932363040455689702997311022524642\
41402207346652329427461754513224451987161566342636795533018860484174770909106\
87258899023357066998200459158049999484951822092076955192030975552612256609975\
81352775316423139280374185833568204568226424817052630328571257691402183860372\
78150249098092665110381468133520585193479260238237179760681396160878644876611\
82037750097247095122176295481805254488375606046300361190858201346866195501588\
1130591515838595734451062158808343`449.698970004336}, 
     {31, 23342.2496775108057298011808616648394071858300055706543488655143273\
13246676346351006561318828129802994846535774908380009563954307963837511554079\
87412356975494905317246758169176411210113637772784621854069913812325629688087\
95025483915704016975778206768116670811750262799913580606753439121197384849674\
23472802804510484533118903768734351265210627857433905478032993668387582839842\
21250205419258613282257945761571072439686072317227138508811957644293711470639\
50384179670736168601645366583701867`449.698970004336}, 
     {32, -27402.766440919296444212219232645772604459553235617600995035522595\
03253091897675105537774053240376255220554360408488129117197776557579224430159\
24934389530650250925326437157279800145119544323417795955678214196086669039758\
62565217095686030224834747290061850904323761406788047621380174602466790484846\
26551147382055964496719877251139532769818120095344937611813598907239684754745\
92973795959826987658405265293441261783300993371885847953040473340914668503451\
203984251712601190296650184478894957`449.698970004336}, 
     {33, -685347.20347863526072634798859411110742638820041055303473626523202\
60915391413118976160263421764898387699239190336560812312448755315967712925933\
60566888689773230599617639896538769235783805453031986285637376597527030822453\
51257032770253511675315830915206428680233411143540991025634003463887553594280\
86082780116209191602688475942386239031073701267262695089464700212205014049019\
63700573242541902080696533470945836857722313536263486174126918003092226977817\
7612959735432566646435921033986878326`449.698970004336}, 
     {34, -3.9481457092618931225704330044022447544982577536362478046843359870\
41257149776109279212204618777536753802059308152987900623445310545824995825978\
00129189643236341270124868950780270457557822955660098322518339687828548285257\
49155578331468089523600615125399504238088917057135061397069017058033719128605\
16401250224430120924897660958240920707452682755390859029272678080613153735243\
31268688059106179091685674631357832614431278834857636511835868579556083373823\
1608274379279164263`449.698970004336*^6}, 
     {35, -1.0217710895109691376048850575459107229170826580769175448222341662\
14785687470724591909081198381238968406219427844779861812648875035576086913606\
38564138021660452262781447551352217630194352100127334548949105038471049987599\
67685386291125405698237668845176190692396201966641235463388564422791983345329\
38427255335172177386676323930112620329987909233007146065375689764251829299476\
08536208413035137075634291125250373933378193002972605530625113701469631573903\
07647809593839888593`449.698970004336*^7}, {36, 3.189305131484493396764050939\
84862833719711261761643354700254870518331891560329187623962413127794623569755\
64839341977670915491157868475522804200861781647610034218884573385270994384162\
48650703966731120620874647424141616433433062563880126680518988027301315445670\
54788285505841965748725257885559900648637225443175812620305486320525017162056\
44206365927344665898125714172936962730687962671095239423387804851356179438604\
977023578412584898849953555263091255070086266236999583358`449.698970004336*^7}\
, {37, 5.21598941551420735624020831614433490520451111304316903930396805887020\
29967520125683884516098387801038923401680443938174776310614208533674280896243\
42698046781278551637440170761225911294004161177043027046473190545574667644609\
87864518951912294797883643450862621394063015408546945942435145435746811682091\
19496965875235026064860560163870352892385499792679125244121851478974123046316\
55319684603149155579313034559206356876360113071714554438117501659721046685459\
72670549480472067`449.698970004336*^8}, {38, 2.978827033848929247969705033065\
48705372785588882290176900735817692175051841081734304741155277031332112069834\
33441070305947128359308092744118722787422384648026028294801915004575268281120\
25152864392865769524359637636277098426489434495234302379498551570562703673969\
40921172097669717941723424686231490002761406691629981231318314960572346436481\
53027801378676532921938907080133521317288649041651931332441662590118644492541\
68333556170842400501871360410895299094438862216627188966`449.698970004336*^9}\
, {39, 6.55904206901556969406366027253813163574046313106895013913735740960631\
78184707148896883683126225592190881233755472980934219618194449531594891525432\
29711482783744061610574175768283086781835844900155452030870320297584858047509\
84677152139750611765878801506664551779358155016833547064050829081619841941294\
58094935803905915374811358576072801538681642440142682138523807535981598305286\
96026307597655218241597340520251390375578137093062641050162899161448839046635\
910121696750079966`449.698970004336*^9}, {40, -4.7651345086024750225241894011\
57899583877380563985432982028698850045742964828687487661414374164009340093770\
60780903909574528377742696130575731038807539258842234968509420424669861225875\
38161058975003610091730185472242155209986455952303281921876157857836119342552\
44367817011844733914452344396011027627218029084326668461597326476198084558039\
21151115171598613156840546626647209518861060016501832846081286398992756886402\
92037596453543068057972185213130536122580500818308188433297`449.698970004336*^\
10}, {41, -6.2191328053335982114801990513289140277231616644233087873395100814\
84888858277649942004826704493136946866228591800981842596757998143740299631065\
21558863623614986104790855003761872217925854268838945217291798273054543809258\
74841939121462707103923289546256095261959574242963106392260787675682794691498\
33745568284045465838700627428639254407849419021122781480748766137368509074577\
53740225019147351645013127227687122754431709086815569018417920939623593565033\
370399692465742129775947`449.698970004336*^11}, 
     {42, -3.4362668007858201872551177570301612921676924244106209044263619743\
54721895273650282625298300009676786306596808001958206721957936531538681157262\
12294929607670421963086941199785292625016912665052760215297692115716116843139\
04822122855469428909080480858180935007691019755756049650566662114254175754443\
06363196279102708694053723863706122816308015726675853478813182841796990126875\
33277214702008668835738944098337550896369270627847932842398284771645998650356\
3013108112180731710642078`449.698970004336*^12}, 
     {43, -5.0785340646628629014467534506134565388781194554180074734570714670\
63518795098290531983267710080430583813869902385841803694537755272916156512551\
85868232111972237110548063967706248962628354253674844718695283974339273752064\
23304813717243029785497111756727367279583087987975414481887842895802516453917\
64695404047272438749958508623200561151674893258247832658479290313345399582540\
47732364617338310121928607459300562121214315372656314568718280313331278618186\
4049692951712780652900987`449.698970004336*^12}, {44, 9.748762310816294022581\
78279102087278720856488736938679492172509537919805412700692302167710358196514\
53414018849115779018944892356136278392282098530948627305017640545551170454180\
22704364384808412018116007505040479436879683152375505745575172683585123058477\
12133818169713988024169078287943340153285755142113005491953007735959308246163\
31504678507789311864580408047634916627251806197544464143417948955950529107676\
326290986883824868775813114796048735025194844735475338470576200524987`449.698\
970004336*^13}, {45, 1.100570810336910827745383232037775732742224890702548222\
64633903529677071761810578661034148545317944680227148214399443148080953417586\
93235898850678375121155749793225827230700050653978046132910779636348000523657\
39435471478762937876896035316272729607931710478049743775249916516227531340576\
43343741217466112100064851995949540493957796838106157908450281791701726781840\
98160321251353397291931659854494979076829233876963525181069874706472812269066\
75159799797436281312598511469764481975`449.698970004336*^15}, 
     {46, 5.71614951674352289398865933678043268749716555964559496980633760389\
18238534867501554466790032091968685186473674978829743930657412120744624215193\
96187765951636690138546940271317380084688540319207159399871059633262746144314\
25506643832128524268748287153594604913236474322191022861449097263415577630574\
03565452639405694990604210385527698268860555643709010594291843437212912034107\
18465926043193890946370611331810412926731339499462296455959462268242625432126\
367437204273267526940099525`449.698970004336*^15}, {47, 1.3659959207401591638\
97759894414788429953314383067067281983901246865511986531933410643013574396227\
08008001796662993760499299399806219818724049964242837294175791123530878313607\
64487094747355151845590522907107996094919800935224286006634542184433159451633\
99001740616004261154579775690959819061457286628747933638910954396271518282418\
52425962737750495618397361975546050855392167465532015410407421304209213828703\
6055741397030329677965961939282323636412749990570145777797863054370055959`449\
.698970004336*^15}, {48, -2.7305629154094147700505884515138996357412114856431\
74948290192743064278837323607180216250618368272493291688785055794364531776529\
82736223854900509023318888255445680135689235976132809902383312770139192367052\
97194102921677433817509926358082363143810626551617904419669354616503557270316\
42941323292375965213338587027389249707704770519285491914635132775379989306714\
84176975347329186567449802359084380587245127965696228422710733700638799582590\
843200268890531063310266889773696578654214275`449.698970004336*^17}, 
     {49, -2.7671455115667057651241735502012822231179711484898795849938460681\
06931308773989992200166924333105599393440719639274207367923807473242040616352\
47079128264513186701251016581867004653021231062380007391943967971735102635755\
71920131431481942541800764083940301686246984714077665495484192390869729884394\
77513710636800559063350521389571651283167574557742443470899326814836101475161\
39527494665099829682512268539155054634565736742538726586521966266556259080666\
1391190544078245763832510087268`449.698970004336*^18}, 
     {50, -1.2959843831662277032794181658478946346303804662201736611373035010\
33960833921738012055404169282504472991406813923443615111076037996172684327706\
46034211141460111755475722272275586662358619088549420464182169597874176367271\
06090700849015515474837382348724493718205459465636111014786717223106247394432\
52481133873835361568359149078820795215052575508956689523868170259690330796580\
22612657915189801830309612739706384382303387023930725940477628197187447524973\
57566506582968990915137039905626`449.698970004336*^19}, 
     {51, 2.46555023429756230719017952701566122043464080796499778461421358426\
81001234289060653744515096628594452763163847733293515887247498264659677766069\
55711550777651484314730967916460531363255496961749480427839765142789273061321\
01540186887276616802137521556717458517761214549761111501591520464237515639871\
77846091289096496183374413828693340467956400589621847762121871795072853780765\
50415063032418644060667091945842673173633502401899296910974804837259628227077\
933058760990161914882352477007`449.698970004336*^19}, 
     {52, 1.03129103427450898210976668635913362798261249600605587476816514407\
79414062437187436229936737390236630326042290551852746754311253836289397960348\
59938582887487964605028383222990583717856943822405926795404532471593905669807\
16888798507365566742445933875714377857819705313203228542821620551982162339190\
58854836211016794549293620562728518102432125521381927625671226857297549314213\
38620062544057746915389086110714940900533475193992797331617881773179137815458\
0579260264911597527524281428821`449.698970004336*^21}, 
     {53, 9.52456471822375691184448492361954073043924159886944436442980771564\
69611583998013806600846086746887067726655628613788394099197608579585649826610\
13034984606294481133181706257428783731614022785353421367113778472711243053558\
43250710847688306416166194598183993299930395508010201281278908199794496500710\
43588229209225495587060584665874411346466886036637614672411562330298241484210\
29937411988340195949950471027199553500582404248484200149518447320865044947457\
154689069705901440579054155468096`449.698970004336*^21}, 
     {54, 3.74525073360900544210114845890191941566292202318317947252444229792\
52711952314717736827722463324035088068896532293360806176388037403254264875957\
65221642140187893320718359385432243246181299977387187897399002676742307183481\
22261667749116928845048051184262379462517056373120563689120645286009973401690\
64411861553866073936921396865318180101015955180055716150445670553475106425210\
34766186804670423385948629259663995885729356430806422800880317285882452578067\
51544362669327885687644997768203`449.698970004336*^22}, 
     {55, -2.2320795252083274809649256479291464182695555410804079863404127997\
10304115094674298930772351420737944344182914335895825615624114791079928267453\
64998536804173604610101893477829196203239949991073178598978839826573877291002\
97713398841747526629782340256204813341156473586493866540899247411279665897856\
06628179630212381392729491574855125621169838418580023774980714169004273985187\
09415449888634004771036229861018427491362227636317984842038724717693968549301\
740600678335477966169793733312200387`449.698970004336*^23}, 
     {56, -5.1532542542292765781994858431241458245709082528487212776362358893\
93910483864750355983169057168422229099790531114189348578209536110953015858685\
98211779618584510259010294506130737335120581662649179656609945354832690385373\
89385683709564842899567759809758539343315035600949940425527616396618195063022\
00689368893231874989414193231548657129736220229750707976361563891339165224521\
88932547594409878382269538614195389184228700354996772093381184964809665064323\
2970717573041055489185597672549405477`449.698970004336*^24}, 
     {57, -4.3402207221684521613240590076107857951103814058779958360828719543\
84397102604711703380344086783407472437437969006440041732181576176127426309596\
04832159924009597998316284495514973099924959076440589707937963979900756361171\
42705259438302936694372551636639288955865707146623350786789503431810584908775\
07922210007407159668475981844147701528839202500516419115854554864910970960528\
21881013033144380957370696794865857160061701692997270581122993037170747537459\
9225094481488201645`449.698970004336*^25}, 
     {58, -1.2278081940309631161613419854765333492140640387393854203481243471\
24646481432716911985006608810306591927130931722971357671828230186687335847739\
31861848821688265719278429057310548639738899619411374338062133167058301380198\
87125666446381425607466727041185225044537144810982223404290784679644721474450\
38388907011774782233232273955140478541698057933011687763317969438848024860720\
64337614528715072018195855570545120708786324767048914930048270946702617643381\
02549127199900773238`449.698970004336*^26}, {59, 1.92179384389125108667489087\
24917714609728222931412502348643077065522150057507433480684594725339229341021\
49278274362769688832074617287586865584002991327788668098037954139819184411444\
24271856529805523326145325370813750769498366206442309295538243924667578421469\
83505979611547695093632997715712689295699511719244837397455302244058273670310\
53627614286757043712254982599266815127795813236171614446911033607579628476169\
47366590070196327847778522564550382769675286185227980981142`449.698970004336*^\
27}, {60, 3.34073429681964261684215949271779119793912408950079814865370442065\
10926566170681434361141640639466335168771177948165790265824737393239659181995\
24646485657115226363097525766339950614405645671017002503629142682250140793165\
64830535286704853289766048267806067850535340069773333237106758317915773485365\
71704769701382739380333534266933033335191363754750906352781079791108825413581\
07704259851764864424211280588581026406225291999238095078906364497603926421960\
722876473735117295481`449.698970004336*^28}, {61, 2.5338456294637938666541666\
96749365370498944072215668404572034075698808291164160457508636659527931851561\
02632694301614578245227053800682300249337589026888763531245484103143632296179\
98954043623373564966543272914842309597914347261939154176290562473516751617011\
64656587707945778000331034961375707531761670070361666526249179210993370476979\
00502166020784199969635413471810574225779400265007339981744335722689722868762\
23360345931415193632786829811805185440572996030279502239411738`449.6989700043\
36*^29}, {62, 2.9485484785891820996241951368289247218653792853426226177398983\
62454991984688413646738986375592738344936035303125225545282730342991633473719\
74479788623085026327901897201297072820291973409609051726727160009491265611672\
38783724433492141891192852808857561404287379076666063953937228092658513996750\
05389578596463885969355475688785771361232278581701162809371703497548351823668\
37945603595130445206845691553074411895698146623425122585091458242145773547927\
41030241161068437317921702`449.698970004336*^29}, 
     {63, -1.9012029614249497749667586855963806038951551611210352282510084437\
54088820291370962813192351001253329542359591117812385688207656677232786619502\
28486423836132637919937675437269576593640296644867771435752304826595855270024\
74512969877961557166857276404033855900577437538701757817837487965877180190662\
45768083076261627476917933741170693624569524047547219081195402882967487193920\
86543265782831249496610063841747718929485031609163998367860013055746780208885\
9733773084363184311258805`449.698970004336*^31}, 
     {64, -2.7558130201397815345259738553231748318337178182718248125943538645\
27468558074970653563004113985877972556214965041629907890543137176658127697070\
30524008875251296475688500145448535558466899420615926706612766789406446089861\
20221230018030366480750720602292072893901846092827948955251985136836927892044\
79777796134031491826522084371811273279827478490358385358278134229547181590689\
00516763915196208041470157778023839140887171253361684692678699211162968529192\
10074082311576608867435609`449.698970004336*^32}, 
     {65, -1.8269857195705965614381709382723357403919179423081436246879843193\
68954793716800119550687827820508174302612999742217176078101835091839450087584\
74729388962171482392309040345673640319878009720692826792298327938293329141054\
94270530235183326460193445942944188304757364889818597095488712263346341007868\
55796222155291208270908309375584612538700400330770215956920261888157859827979\
30079181828251615944506239693626767691140090611267855798575441193353167615079\
539040944056592011129409287`449.698970004336*^33}, {66, 2.7562153386567126482\
10263923463980805755363426940147623316481462799949645195510938577597197548553\
50096188808637745348574379453496928207892261365508694358084806607461902012544\
55354900193201053463541368748308737371010592349356629451652062054906426744062\
05783167484774809786804124308389628279570688555286470801688448145186533114439\
93195175338937679194200227148475496673848737606617734848465582466233802054927\
412867878511242205082369287780518506573958147717414235508264287678541914`449.\
698970004336*^33}, {67, 2.251172343981587772986071600786563592789761348538204\
68431050498876801189428858564430226952921983661556387067293759405846273607436\
97500916902915928646903061436291692485688026765116668266933143169905350821460\
99073947777440977818582034710466220186244838385146505661289257583756391467686\
43996498180521237315026628833002052595119507688533940901819840573987640091275\
01121599933649848303566559314268187751604014500552736498248469007172742600138\
044136480194876798040170330950455829089059`449.698970004336*^35}, 
     {68, 2.83742024350098271293397047851166977186680097897184184006692769036\
87216544786667197620166645794257713769616338957302847902259277152428539059360\
07389925249252702817781104437519777737570179607810950734149772436794497861442\
08370534644730404790652045198895483624059599770297452083055256984787338639380\
06840765143524916870438037407787728589849747471644264925561070942058719413476\
80634568397752632104279896556544526693200660435157405056627759839109791496115\
04545084800919886374059566697`449.698970004336*^36}, 
     {69, 1.54651364870842392965482246348516039954399968630842820704622086913\
50926397715689531208518742866358860519397456876203580471762266383762041366174\
67379195730676068269678096181207862671698064323403597780191044546524374183517\
52225589097025398331672123548527565533693640095824329234297538837088300146358\
70936948874011768460790437693512238154790238204838208997011146405925867654532\
28445653441728658495119545959956804848948048645206737902500700635783011661928\
954137935950103915266610611192`449.698970004336*^37}, 
     {70, -9.7837239409123579079482110680692179462662789212714450381529159352\
54982083647345557867771450271109517346641356731497513054537416247684560657661\
13579600716353086585772790715521279110209066724392213365614413728735896318039\
23332476533707888979225407333565384786526532739216599431594205986023355636389\
55665778547857005414668138081280837732052527089032238894689393288190972323695\
57524826337724256977865026951241062263405149003170564402237777110103086199211\
6314750061805958002548459363731`449.698970004336*^37}, 
     {71, -3.2158957039888611205909034785452713223737914053327390326109154970\
16147429193168369647390989302721973549605171125722989054860369170299391815345\
78583826963173649834799048809152920534670649561893875925348299477615179619574\
44490277404785350779999768300596346403995876206534916711380738735501029350653\
08187167151473963496876277526086915483802820341784192468821653917353386096843\
36789613066807312758688200724308802537934104865754900162151770549477696638096\
489639442234512341237171186886984`449.698970004336*^39}, 
     {72, -3.5739992944861807915869884904739120024197150997787715589957616528\
44349611504642471287361520584343450399866031209889497798062115408624716556457\
99527414215297628917208554092952824340311772868196473791987693127680304180327\
89678788412524637397851889033940748892880325812147853214711309279114416478460\
22261231179752042413697173974976983984179991961285925098015755046047198738907\
49049995164872199836642972875823346236613286106512332227385883661667748560819\
5104706491590093357454888137734651`449.698970004336*^40}, 
     {73, -1.3911224515676081145012937975771042016524148992903629140861850952\
48748142225160495477459650016987295595663407461418272236830750461542192069462\
27783232156075247399358303652104676392551115058425504286574030168486790649610\
31035511273316925968073917212909685361137566936318444747368565403173733774828\
51919372342773941483462094737318124595319109724387450290566139437282360691407\
79761304343509566611224855689656963422736327728425853635999943593450961809635\
97788363591923400090584856064199594`449.698970004336*^41}, 
     {74, 2.41362687196111020147442731557332537873655966536433320864087265791\
48289638058292922911987384257121422212223276165274696124181260103455617532649\
06634523518158685028985810894897979496251769000922812358254867546838629715879\
93648299079171863337994072980290529863243714812357827643662286354184852075343\
17963075944262141195848727628124146574715828452418032504547501240080270669530\
48435230165925301393241683068524360511276508754178041855132347193229483843220\
12356321813494729165912752668279019`449.698970004336*^42}, 
     {75, 5.52474645608498538016219779438728812026852929189089194241434692946\
16876566493425408019653905466216693701465748804936956088772452360460326346815\
39002681931194072750468353507447853166157678233907819076815971071845420645756\
16775008716164145067217999539459310648201154775351557006675740621582875220228\
15943047032784446764627028813171342796614715709327387515503518088399468617798\
07957790648326176970060822223878757201183489021745237801413368056878707487036\
239289165955824216444124043487258795`449.698970004336*^43}, 
     {76, 5.38428044479522401761680799914520485409123753104049484645990724225\
84027253308830955231261094488633934987471859211018719030042260719608885455861\
69596203977278399489112485401466760094195016269230065382665087659629968739510\
39827772294009785303539606078916389598646930151262638714027311152062608133442\
30178221559730798512527604528097219318342867606200562091090815430765960806429\
83406543749933058732379454299546805687885483464657159994714712854013304112119\
6337431573008150323925877046790422159`449.698970004336*^44}, 
     {77, 9.06497074162893832176427868039382331472144073428968431916862156641\
26804543188940898332130813069131488565235521768442396614242400640053014033073\
19389924036844422815945342696294524565095442405607491717847607773505618461064\
55082992895026072058465310814617487226256242334384525752420881439949104670120\
54108004169706357732068752125105389858119231929589274554903725770371984963326\
86710610350475364613745808804219092970728469550273515859209098707238674872989\
29658626155035643`449.698970004336*^44}, {78, -6.1636166717128916129502220896\
67759181207143899199642795175398585635868978102396596302483355548118812448998\
98078167859417953943302419035523553525321196121230059446460407600800311834630\
71940229780790901115584109599562657846923464145394791260478610721047130212959\
48180817009494409277822831187939463946933713035696199105152857159496310487629\
01224552276693855372001866407191596821794371153681259162985981289702096732342\
85265516062351826916402962040364001680063729904869220215`449.698970004336*^46}\
, {79, -1.1321903956351573669479550265211677586288451007310285325435887488196\
54070868019473580630105739056647861105714733024086570851274824346128069402232\
09467718203714271811297706930728442753377734192261574973729465262796612900662\
07288048621764268051192327016125816776611335830929199339089326227975691149758\
96568299330926382206706146907728535839764629486201951710656669495301797882543\
44246204338108785239750064600265232115112523544887677625436837989316242721800\
6701533521052687743`449.698970004336*^48}, 
     {80, -9.4228019910062404511139256399906237033518420920649656234828293976\
83215672843470279498187111164246066815285660167326615678289714135272162821342\
05383936502288768686635772752597200671106619261831086610472586503334783799498\
72429614555247306745617444765033752757045359098335906853312321001527003653089\
81985542408871338822387342008812664924555310500291767466121990754993712322688\
69133180246124954727355951660489057759464400647069847687508793581498208197342\
4444431249042494753872`449.698970004336*^48}, {81, 1.642407286086880094297655\
38655094359601756646813781959222166407802129476151863840373708128329148668872\
53012586405945013371027137740151224607136732754354961032596799036361934431332\
67741022132143275199457661226316995247869103783729693877040631208890844642067\
90269083158662361457016491629421113666778209524788883767290304627287925836871\
32355355110504881228446566785520832684896243064065542207867674365681462245228\
047665778882848426572927169869511674326635627988431162416681603`449.698970004\
336*^49}, {82, 1.757617837358290696978156118111592785165682557991072006985492\
31591607443464097672604501372885555016854805547629298411171430913470408978832\
28832304809352157258756008268579784504491543039178977052463876661467449283223\
78844591503353750597919113730141517408297522338481816327924023287174630013106\
80445164733786137004094501189724851448231205449155780777103464381646178851860\
74847123761394335013411621938242353981046226814533292388355658337784820610222\
77718059373321496543359165406`449.698970004336*^51}, 
     {83, 2.73731991284592514426192332585069992966472012449439213155757465970\
19194511763140131167975181027390425598819051765629408744516276739274383640641\
44023938213300156564110028481987800628022276329340426385895351450589753963247\
54590357405414414541371076202850259497315908052233923561537755181085593627868\
89854935830694989667570998745361630490797590399874516849431851205853773809258\
31410987108709427986358985759208337403133456996337557243560072689258407729872\
0363728862228626165677713`449.698970004336*^52}, {84, 1.828492629126022116851\
50451934030860986648308029247440392174587227104064534013552143195027054887424\
98376356914827093826060803852541760260931469329808284927243525859101200150730\
21732992160802000625477121544187790264776348396252211748242947257526509461959\
50743916947131774994020502104361579391288045319831205906709441655089708747083\
74718635945698296697036218311517477486435289844974868513684918289831817589357\
7684169106208538650607346505558552577123071985646874813879734338660006`449.69\
8970004336*^53}, {85, -1.4371596778066153516638977543188487691374177618174322\
70629423952269104147329521003228561160019344834343530350005296809655200964819\
78126086306120584774918476559604055662801602342517545947937279982230232206567\
60801029077801329810887408082142170052150982071270881006098685993472244575666\
99157506975263631799283254569851806824426511688887173762864922647270530477454\
17283139419766141555945698881188355717147184120788906061720215897071049682582\
0105749100062887211825012014792260672493`449.698970004336*^54}, 
     {86, -5.7209223204899699935181498622335792053273871514517305807530500549\
14248976502566437284333392150134931656550515533398947430324797099352033240657\
08476504428093274530396115159084767402199626012902608155544878832847534398549\
67224758468276928954652558210203042667156617451070396370301835151902801756658\
05209995977273217806893971937206106250732542995182120223487046202964635122711\
38863379797545740698094112811057334427055372980223029403745625501570415325613\
78773942731373038834852757006`449.698970004336*^55}, 
     {87, -7.7000512725905761740567100055819294261671397789469422649064641287\
54241215716614503061111389447256471039453746051497740611230007741839244135615\
41459465461989614208375273502925976360063970013557817928655946789841640488613\
18335102983562383816862648122039973826043207273780953062715170386446642890043\
48195523861145857801182012858434100711540805050364675221568179510569275720883\
04067023764907221975356730614010705930871428839670455705927485769596860867567\
148571617547417510526112552379`449.698970004336*^56}, 
     {88, -3.5449535396547713442476117328583414392052072874628795729115578347\
44688448778145561190689048839887810529209325892239742615448091471264946908081\
56822479128632880372539285141438622533730726842561600263047475664177875373141\
45231967448961402066633601748719991586312818127484274272273673687028202284886\
41896848221970807945861330866815553837902711037074808559563872871134289006695\
05489223648667415266296011435091359414752905081502394681958507928604165150926\
0412493716592405321755533930942`449.698970004336*^57}, 
     {89, 7.85864834706763816715197074292739045029164215277622959697693192190\
80488249600336070301341759662563432847013032750510238854114600520204577629759\
65258674177737253118084128087348638828653485558877194639034004078568892816545\
41261323056341759556850226320230911230098629589784324812127445654953770248027\
11729192815758491090442872478329566231329524937677750458775549400558969051178\
98105491006322772178698752912719915255349072176066971209333962108761639597449\
5123403444390082403255293230106`449.698970004336*^58}, 
     {90, 2.13582974997134858687335695250276716661971336315931630863343686615\
10654412254930793029240807371173194279064449910618573425700440267148564523645\
60278937024935103468024148298219472360589291057569123478152994217091465733765\
17019596676654959758273052306339536153776050493465870846162179367740710902537\
00317563868504632334334122271134632606160065665495288582000913524827283886562\
49831588079503058908785628362629916145420426137628204884855244585079219153920\
288360892989685738459665490750068`449.698970004336*^60}, 
     {91, 2.47453654519049659132354809202393639847261002526932729950689901873\
13095111187506272348094932774071609531359663751267830726570623416241576861858\
39898346008884459578887367141578711650556134527882555371374696655137374800507\
76789502262313484868159977747081429904686978156577452119557976809010233949641\
59447350250163866963116916272828284507316359266941719861323639641077707352069\
84138227674245518805060264536807703185272373103926790492847177547553887687526\
2978864303182936619934522454482705`449.698970004336*^61}, 
     {92, 4.28502987577906289647084431055296719706507745062309169877836227836\
81146540152392955469403096919432340407431212428039129456360333797834291462151\
22598848078301168785074588903778134246275215172401319984037764657498071401924\
08733879614729079737277599692051240672335953182304146356986763650944698818539\
30113640080664475621265010539311800094161955988896626305984041593341959901648\
17880325568397543716009786099702850657969245664329634464328560181777194230535\
8921772999642660407011313463677689`449.698970004336*^61}, 
     {93, -4.2375538218909374892826058439762582111534629764968834838696799182\
30394690450460326101370494241486372609468615694826328914087415745808488669992\
98539429332637028198958024840416886815870660686687569765453270494345349242775\
13768547996489988610064867585596836658074290492066538874474595125893999793355\
76195379445172091411801916614971283435938974015462908019702204330873550310710\
02105128466482651217167246772046051800877977102420554393884835618481626604818\
7659572635829853038951435089565889963`449.698970004336*^63}, 
     {94, -9.1220404606320935262474979391379003384009130437814912106482990335\
53284013786646678514826600185442450720039787627610542034263642594071676099385\
18170379214011075039377632408117082165493161432725527858014208290063862184002\
87046812342326605276729224655638903493143282597515595737088455202678364681433\
56844252911168984573734298952166666177897319320778868210502130061408778676948\
23305022970147769157308027887684842366874779312190673798886814151250691500680\
9596200849250390007`449.698970004336*^64}, 
     {95, -8.8423757653483797776825383418887880193572084501603801003397659451\
22032047952164289973649836046476820779055628881145243274210479945793179514962\
19806009278107628993561512434244739918487533460672935125972341687054902561033\
19740752827602459397142317599590183220211844059649802545061570999371046351374\
46772545763948110760127716116360001786741690174585488603757720955240697259874\
42483596932248445288296076078960633135580083231802688990130209125932051806376\
53721718811073898847`449.698970004336*^65}, {96, 2.39117382346484814418554930\
55647336962233747084479365380879201755826915586886298466292543816284565987976\
29375193934050455055776295727157975818233174947080550082923400827155656353054\
41636251704202249756071876322009868507169746251870816898210468118217870991130\
32329558210112132576744397023890107300270382006141934639029691958266133780973\
41700841357958937469959108267369718076234459392467365822043267391802966891845\
57299028508301142919802370155875732588618083708972000820061`449.698970004336*^\
66}, {97, 2.45355629839659191663099406401098925092715347800915032927159296516\
11278159094292384892229006777974322607272534976080800801740072756306784627516\
38721467844598345339589598273671246475824422408792168525567432166307024330474\
93356680391285515490740339788889531185980370351715941485414228953482880173187\
05518386563580222475974619471216933736041376903407947255869558029828212914618\
03246679430519609673866130054433378479358762128152968690966141347855336081565\
4507413926072155569182`449.698970004336*^68}, {98, 4.425554253190254926546588\
18784134161918102123996814073495822810159464395739921264343901674262424342307\
45021623961462614700186799008336406154711897616780924100955077880931318793404\
89404556647161178828297910475615935101944386864948622335687984896451849154049\
20694442000054013648923497209459785260897324807831510425325337823301187698076\
80117339683951147056156909636187017788617164320382204072873218399542258776389\
5308785151475136491911148963679761681043356751716313972724668621`449.69897000\
4336*^69}, {99, 3.34437096388111478426843756435228949266776891662080312328013\
76566432694360803157322478577685616138807078433602769835876941418354207535849\
45532295507566606938544194330972566689996926849969515838164086356488244999511\
21770371381691844326005066685623586767692698761629929328133025297545617383474\
91385399540551302348546024961611361094594322837468378869603021381532715256802\
50153037699082054126833691046363801341272823421294972140927198803389817828932\
526880350552354966085748036869`449.698970004336*^70}, 
     {100, -3.609910328425275150905279963279760434459337547898483030202033835\
52509880661928323125391572586843739627988205401793588193692654891232998743076\
07484238881872643932991739667273432363366609419265535735222795811521061496837\
16041451525922038999321383821596431417751298959930519356660655979825872099722\
20077678054284391631106097684434833946766656358495437154239911811707721470586\
74855811155776876627623330220762760669512869226989030832168007523042982152577\
383329190585373665367617871`449.698970004336*^71}, 
     {101, -1.566525282444407248912926390198593825366205234380052615497757076\
19916240434175021876810774426331128650230127076873923676181060077074002077151\
51496912041450453804863937056318049963230789538268170934054232906405698393936\
15144506795870484782280530862450542717702514901577794280424604889945554299266\
64689701992756236621320528908333442510999850080889534631723584458137355588400\
70100271778697474673984129992069877005846672167204612769309110059751536751255\
75835493088867092352399108704`449.698970004336*^73}, 
     {102, -2.411818040989579209219334938660623890335138890047889338918351798\
39586127408951498951501547815708224936940878404924022424574372828731431983252\
84571391203831571249782880154504841305075186891893716761422081414086436810041\
82019205498966733255043014145036035207643883383584842315418951946002788185968\
52461925446737967943772777265819189655240326930751622934407103062046681518842\
45445141194066515821572776623102578155723810693143105855368218528439971354904\
127823596949529497203954536916`449.698970004336*^74}, 
     {103, -1.179375087508857613846767426913374864333300710578739419609467143\
96940894361263241396055461470633353672388287276325121760338862961403070021205\
80607907495624938165313563828574049973826317426321906565087556120852965459929\
60347147323494776259457381666505422674142730936586879701392847809770988513374\
14293187350989936277545644122662217180156247033558092207615035613188531463775\
76997221719811736991703314815931260338385016130656425235211542726346595587953\
9851102512920365540256009679693`449.698970004336*^75}, 
     {104, 3.6851572116332534177941132280963543351498949386669033655770246413\
02853191080912805500674421619196417099700081941124011605245426526392787472547\
64688818979884214603934048467548095402289240604506087618553201975508914448633\
73388865592087092401364076826962498365976325950126812068057968674702576444213\
38817763565574150511410515193042479257412192121367536528928054412404580846104\
46147616429986285443233808347573583541778405924122197849434225895967130468555\
7292757912768563371760392542862`449.698970004336*^76}, 
     {105, 1.1117979449866191872854439225471515439842254922852758335868263712\
99964794332780416250179404387128470354145781045969726681906792020208032458010\
91349977007919147204061213588369023651177371121769588086018559830320996042289\
63855772916453114463537197626764943741852561900156602624145046545054718068533\
58263606463351585019516340471211644917303689453565458819957248049585481119963\
62624899766659163664318616274526047315141803372745091659466760824089342061836\
476973828974100583046809290447735`449.698970004336*^78}, 
     {106, 1.4516111941952321901748421372068357401415771895518082066736935176\
19711882322938007382017840584644740052237842972446863767638200338102313382723\
96910179310942685461954976798035700749388798645483340011268814950734536753418\
74349288994776311684191795004984564057807103198444253031582700542817691019478\
42608599908231645203634725258795342842285108020451681594238967108079576399357\
96311593205121583680222016048848909458092144205562988039053342069676489531540\
729919095468387771795427093476003`449.698970004336*^79}, 
     {107, 1.7402062845370640867934392419444403423405696525356162026337245980\
60245371846994585925835370033326580709293975094598537962827050656191547400993\
83882000083311080954343569837173139880688556751098481779960676860445406320571\
12368471337137346192741634435427717385004978800770873029974265504230075717307\
13968720824213022603666785636600458883535241545326640816474926345382011484871\
66512319700180596593493721497550205208437448773431350317771572318084308837066\
7478559192272958076453621551310096`449.698970004336*^79}, 
     {108, -3.662272668694061816188652353422202170984967258583704144683065149\
54675300862946823857187343256573909909563270245821882265759697644232808137588\
63759485853876571785527899961368310745704918194412040451486348545245985621738\
05833652178715025299103360847435177904870184547205379202957215291427779238521\
97980439374772705713805766588014699489836638644449120839946418246009659175037\
87618749871360241090365803554884010913602262332401872414431424255254864064376\
1561853780073342409262394061273098441`449.698970004336*^81}, 
     {109, -8.768954515338842639817168226111814744116342668016480003974563176\
24523634522455595673644972966911385279793602825096450326303199134907783484001\
11546055881485365800606605105597214532045517289417503656145805859100043273197\
65683372925375304309570048534310275803034749469881866280863856421070799300461\
38462053833171859847253813233451120157861479024765766658579855932520299821817\
44995547051127504399058977885003129915398468142241695876304170772491268851332\
94385344431112199219322608251689492595`449.698970004336*^82}, 
     {110, -9.378280177230354441559552939010586765266294437014163364223953600\
47651016679490045613885470839865524046936930833762170193602665571337229422362\
92570500513239435247267609963754087383017575357147629592946460427664390245219\
15360340814466446285424213171826687349742159628829428533603582844660305084063\
24597152620756245523161433698049630763191421719231240534874031437040004374765\
49148316594420439344422093271646004962581252297986993352461225648382418130772\
53469149075128997602`449.698970004336*^83}, {111, 4.3213079305399086278184747\
03902745953728900860099206418357068013812867016955544093251639446876277832182\
55626592922603015127606888667366070968730487197944117681961521281624500404920\
97125661977434094957986823761398206131363431444430276608637703273319037830978\
24162443462154331698832796839709508121992661241730692730984124081486573152645\
83476160059001789679843779240696367784132459568587222793412787434634759319090\
89057247286643688224499659997564524073844008146093939212965`449.698970004336*^\
84}, {112, 3.8263874547190555364320198996246171341439588861580222900412135247\
37092733422830262459498754603402052833350548684423822119200540227719577177080\
09491171751895874559915304633681965981400597381050609719332721328039340654568\
09806665578084574953769435203582650746747147119488062414062716546588417197661\
05273284468455385784456313860404429604453103975196704208231274289270658729863\
95230370505166126381163106254363716749977720215834030720782503045690965728524\
3401035698329114138512`449.698970004336*^86}, {113, 7.64432712398582044129237\
69333408511565165441872450580883125219512687978880586427859855312219748776417\
75902571461249859593390832337618500830750288614667880696519405563627414462337\
44217586921766717174749878402350898606544440848314919320185291116996431375711\
85887701216432247401600073875751966571557677550045241441610977590984632954847\
14497163429263823747473070291015103569803353750624858903300455884898803329771\
9702891322238096127349604661987165633638252408147748405018485566`449.69897000\
4336*^87}, {114, 6.1340356598354558075628331524690305753420824164643625973254\
23752664533353864796103815694808689569438851451363683834448877833693572358436\
92795789720110444195632852036099162705014255573426826349636580157891429823954\
74503031222465891205147787792978246224806962990172671015329223569703533177175\
90053172380095070164471004708071447030437385623275507291502802347152326070826\
18570048894463730546219471177080422472428581509025950347628203878652526534156\
152042878118626952981927263156`449.698970004336*^88}, 
     {115, -9.663503071520085577681442888143935643319630503446983604149610529\
09740059984293169669659657465089979700757935200383753267883702301301305842021\
59341591288030701737692686366117186459681747925560225355581983590387630683061\
51722428235419760904842090425205646391072730301128217706969513507429072524155\
26758851816721233024290219122071965910885810944569626610658797511597797341341\
62308829586818977239332672728267833753129849875609730589589007995602838429314\
58837119703520006015846001`449.698970004336*^89}, 
     {116, -4.311899697669245541407660405825121053418771645728170729660084549\
13524280717226028417049809872433795034748790186111828037006549971554052943922\
87258169263441615346184482076991959190078182121438382727805706572595625323292\
36302814279502352134676693679522614819029933780168853263264119524536342008876\
91398503781119830019186045502773106283546699950536819834439965748640871153030\
53182936302737735516174255533849714646526343491492534839387490140545978386246\
2518342008008118080631996593`449.698970004336*^91}, 
     {117, -7.289131959511336516398914106185977938558206125224557045475577673\
56425222269006703738345898583372489701674879486018894203247669077836435545836\
91657072287954677588350410134275519438730559231747789325037861362751438349542\
30926018970491665324247466513247581856356433522465807105163810171522411250716\
32675296082898603376066533114602479856970574987944331188409459199282887316441\
99715436328325198708783046668813375738436453619877847994115730001050715313839\
69694091423290391113287527533`449.698970004336*^92}, 
     {118, -3.400582776143945921544232541714924785449650600889533273676706710\
27395025860356195046111706091936749870435633152099558850752025969325781928216\
44004789970188949837663308325758442366565449666465452519656981228402997691819\
74875090285345052884020986025906753431560859499401344596945074578964703605263\
36311081106082626484433031836291186741909857769741597406190879778495367173301\
02039262140068494953051676391441133924784164428189321281446615081191548964935\
586697617895963343155273166878`449.698970004336*^93}, 
     {119, 1.6467172201899425220464173577976276303709858926646495746858056354\
70846871308104274027352136352993311581083624451098298171353154043043235996383\
72553651749156104991654145405677274832357482466971583952121099707381258300958\
02050719881214184984459856062590195463970505047044811393248823972008368928998\
81840683580969600828250908913752054398858166969987572604597032860863571078310\
05553431462572022252614622120738227875158648726251565735743484753889356637558\
8615570812299936258056938576216`449.698970004336*^95}, 
     {120, 5.2848272036696871461472233231465651723608929222018056089036961165\
28078340352815997317316886552902324040616460011397740510027996176156509383940\
38687390177979899363774284593195335499682413624733363148805525486463220219107\
19493494046305118126849031758337543624876271985962556947663281603317388332302\
28140675696097077669302599465086164432474553004098609756010227666334288932344\
78862248016326969263336684870383488774606133493984796892789546487982981831827\
32721606793329962197210340951834`449.698970004336*^96}, 
     {121, 7.4684571368332100325414031819211688046396644474380278035080416321\
41189879292627789078348832101493242801034553727861009000823908271460215242614\
05350531894719262067670045582142565493228296974660952343642634953036614607520\
17200655905169723400421137561135797914805949124617367523168261758095111671178\
25718402411448656825549984992174068072976352899480901236375770936054002681665\
75532721169918499934685435776281905885812471666936726193198857645729638633252\
091422494833389126583303429640595`449.698970004336*^97}, 
     {122, -5.278055631710849518749996845449107347367567118011110859363057075\
69212367184170819255102170751476874787686931943114195081144369788125469533396\
44746789602270055740173313626580921324451307475570138350452915730496548820947\
13143383234487745446535883329597565291478125958329601377197804839356191533255\
09716095614143510756003204294456861828233772607512877060746539276894430859864\
99818049751721371971001524039809318120921531309760486286497787781654571355548\
449072444899976108293153973191432`449.698970004336*^96}, 
     {123, -2.741884174740486374371175266785529857938736870090008186693659308\
15635930958348746512310445559907740318180617132734955801021910560723740228897\
34654010076811946120485653161163608670227493394467402907475670262184080177246\
57780420193951207660397636816924783522335570146338825610164863505021150403470\
22343777178260666763690225936411092243237167614483200406162922137531199119889\
84799704816220298416449547592097798998330681304993816584881613011095201348748\
8682549666097450829320383518223933504`449.698970004336*^100}, 
     {124, -7.046804099136493160103934411965506511421140412220554554583080954\
36403736737911190032433065158037059589443290197229565708798216345470180268498\
10381649728391584970021901877274509145127223796268057257663257276266388216554\
70608660329815379643608860345463399664766808960330009865311049721093540963478\
04193695185586404479273128464462726328812999013531061386517152718486948854286\
01612660242451131118023371174773203423792466771991803494478400706575416652708\
14281233202984679286054451509905740614`449.698970004336*^101}, 
     {125, -7.954644532807938895382233758326551739791056397566920400888670040\
59314742601643562431755218426013117261036250375786047309915889612086497098930\
75573688453596759655022614172752389839807318021089619985003210978141865132840\
14134636332703704031202874354242852997398994295750093189711693252361300785559\
55964449497394310952162931061006660354364614222678283811021711569016560253840\
01074907165499929294487009995285918189735255260685640950453536211119150096482\
48845809055682332437`449.698970004336*^102}, {126, 6.218282991493437671061588\
59731754319594058487478064913799656003873349025621054697546896629545827835374\
27914751721955217896661793288477710329641268315995355595446899338090332238692\
85970533353536248982812778109894748106383168333674246260178627945397705358124\
44657140974591086181856188588647978544062453729689791002668727771099662166697\
71218412999884104469599475206093664910519771133931252592809027432677194799891\
825751235475279243546212419545670268670400176800144432365862`449.698970004336\
*^103}, {127, 4.7465476803455210952655444098633657760339839700905925715344390\
71233562228017649590377986401002566545282865518846101092589499384457141074619\
50970511772738873864223984279235154576039938574385106913177232797797400483425\
28094303210641098001982353960318666565424960704077808621864263081274053324338\
83741623672294360279676361192641231334800328363503528125228842181773918204235\
41956479979679343117333809346066076335723904119467075046665361522405475022209\
9405281793777047092491381`449.698970004336*^105}, {128, 1.0168999734289902402\
36893731671562100197791397136489451473744063598929334310502534302545792376102\
13721787445343738324597258165771213630622909213769217867123830974961314494932\
66397795374622967966898319597164706015679677631221841723292049444589523628180\
75374841495602340527627727191326625981729432426330127692529758344494480816644\
17366462248668590605021438653998435401663559993763590066982330009132730430120\
417455578431189819644812426995981183130884723497944110651139492062614`449.698\
970004336*^107}, {129, 8.1548316200878478437269349324317167735341488063783879\
62767358923643668745019420936089720706850968567936909441207713972016353059851\
01789291104870984664730053369182694249529707905950049043561795301056913867298\
26080290174565317054977722006359707111889165782096253325965303559678397935555\
44727652358097343514315236498565375870626373393140405373007227291076893230757\
40283313213403519430329073005448599572590163507936835679001062645678564470006\
939041997565182934020411553797212696`449.698970004336*^107}, 
     {130, -1.958928242176884637177301658298753505600247863656898682073507832\
83260769507624448017208018009202634683702755600292347506286514282960063176921\
88616863332205014821941851506304633666805459199226000951805300058772141043389\
61798667060763902321094163178310595352408002211806041079164581193159653418428\
18982399094054181805159957068361149732687147736458176683220024355178830743144\
04043074921657367984512609178453812122089770415537022452367888641517224076956\
122731460792380868878949947`449.698970004336*^109}, 
     {131, -8.731930306004623269771931996412814900553363017185863400112572933\
31513473777043079279191698887604378680645919622145639536154579278062056490464\
19950286707416537362843847807245447385316163228288134601408146056085747607553\
69073630037964553748133451611879799251586395450704565942941656670896361041957\
94867557636269186109029440292954762218251880915439404019870247493130731314601\
04738522642627389217860839824831287820274870191281514008602617545315822874658\
0433025968364559923673249654`449.698970004336*^110}, 
     {132, -1.570648697572787787162409149571198189162008971256026764475208641\
05927093778391217672744487013499435325404519892827716014191429331535627535128\
76648778870002226524170546523497334843010272781079153912654373896756784863674\
74390381755375305007281468545490957792579675191368773420277167700498649252838\
34168743883232488672002440603635019926462687161053934812803628496735985664311\
86812610395993348325608942638063424111651611091491933575469955839631649107566\
198308212554781223809421300519`449.698970004336*^112}, 
     {133, -5.996277600737868632861025046541612268015577984482344610880291368\
52442943104983454499125558086145554608344444557832608730028559680938739650730\
55472243163845763077154268370759301378721085189429082463651564943561988248987\
62419974150420235963884334596499112252608630081716152225264162044139639548760\
38873773668344947852184550565716626289661225415432545618996069546076316867222\
43674690627225160018903496316640870753309007081780563900809417771369811444921\
275204286156740943253597339624`449.698970004336*^112}, 
     {134, 5.1738981591683999867418477857630574720370165971299258689300361346\
90296154610450039623013040658980283355907133582979778689585403252408144724147\
11736702111063852328925610736997918238604858886198054720507059368842076821263\
16828553540989975355673381593550971936684635578593502140973779993268903145762\
49967207386653395474479449413086584444271146118253945800305694952507794984035\
39605658773507236730107395094317578302580821077062503725210813733015864074154\
3276019026709558142180207666405`449.698970004336*^114}, 
     {135, 1.7194828907909611666745026773144889720179548067492517811622731205\
04868264565286281900349730210314771142647182340673950109068221079094301058990\
00806458815178521754570368950993384779649928387361371230513509333860081469440\
09605617816452107195837580840014505692303812108932156678934602469661575880292\
06615374577721692299622501765847451328184876705369684741424349582740126770057\
56901399948639952608448684045031986818111003512186665776213514083866505995550\
741816267886017049974754558600832`449.698970004336*^116}, 
     {136, 2.5437711286335637477185368019314206946354582684541431969123597594\
38163527817607591217090245949808352634665339593829181007523802297123359867240\
30106799685112276122978895170934787448470699985268706399049502418258790467695\
48760617019980354094231140368218165951363215944057185570401457682760571908743\
41457082950588688735499213712990325210413333425901085280830188394820793218814\
16005771694876445879147582814315661789157364304066226418289161314273716572184\
725499719907757030784081866252789`449.698970004336*^117}, 
     {137, -5.877918353178281857138963113385396895144383779455488859280881432\
51186652596046644324563706375480377011445661628371235677950268898299602834046\
56997457342217104626193161782225983781217195436825935049639727121089735383185\
69652053806188678676489510832936488047900838661799451376858365161917442626308\
27598808908601164197159289589239444542811379049604027163045256381130285108022\
72811391349604074750030273855149802352617844806386879811401587138601933599002\
11056019951750116117748259512899974`449.698970004336*^117}, 
     {138, -1.346956896966140092863431045502122955485730109390451755973845576\
92572678607786694541101329178309145124722622763417621733281561835746071976803\
48373435907260746438915283531883289547299645740785721365309710010987886070735\
29350017059923164268444031199290341910969607082598722560237064115293640991629\
85965750668795101519278446620252721770035200619923537323495203622853854503250\
56786740344542299747276643266498224298571169990934510708211679497845291212053\
00576661709082413223150843089980562927`449.698970004336*^120}, 
     {139, -3.623435745104243798360110104192682087922993835121660408499935393\
82341512791230877574563601518249520163217163967475107022473216696112574808991\
92275376363547457159180326702925558139751686875037825440095200702219517264541\
31902242299991155403849884173981256950438538624317715611605944427305883117622\
88484333017055251088770722780542779599051071064987782727525317245231414951082\
88598741503583400725702900944562737606703610385733819529721105094008667472667\
885463749735616736318963324530909568337`449.698970004336*^121}, 
     {140, -4.142234709151991031652549029278180638975800149592186241856629342\
04706675441136988540789003194774544635695763750704348090122707347321181836351\
57972674712903303621096545618411271461608130691767633180651769063269797743587\
77408617340549892608519820837563416903071675162736207656770461257177420686932\
06651447999920963774086836418776559468701698176923231483488744626147210311490\
49609159787644125322171710494611366625760397427300150883980700155398323712151\
61775494979743684995`449.698970004336*^122}, {141, 5.370886587967084952097376\
33115238269780492774119419314658478995870915130835166270071161092010504240012\
25670952025892941246532846420957933438482381429144522728571285481030334433288\
32613089909055726710601646656017153850939935443121969411096744219834993243120\
03513464288764781329323936006774634970462243326380715214420692137022837614927\
23057682007043421173382241235278280775412117675520078435047360225674321360399\
421529055072616469720732745650844416930036369322216036579584`449.698970004336\
*^123}, {142, 3.6235230546306071645691732065303613159082936668752787881054699\
42688003349239149965659371238670340270691717769187022306544958336372661323755\
97936551154788838497801972681531653429417929198968827865559503896828954190813\
76889161152149455431428637218533331578801067972660561310041037380577846812440\
36135400678894257544616963128751371165406968994588304806423570691537540039587\
94648629153130685027114757131745798946256648553247972598620057004347717874981\
1689588841648521734543066`449.698970004336*^125}, {143, 8.1219732018525701848\
92595315190990492404914536591454198181782803234096960922417006758931246136494\
91007609418363525605364886278074289501981559710015196757282793614734836292656\
01387779108481938881392577383892865618151327042898678275756903346943521739959\
19526334230402722614293694991152188057511709486676233193588701800977605973384\
98274606761707960981354840764531546341496418114386265136826270288447078129718\
68946921681958666331676029081883383107287280234615081166077739187998`449.6989\
70004336*^126}, {144, 6.06040412965233884764522728121962335596468637670129058\
29337729283243599107156176928598398139570773291592951806814373476003311198768\
81997638828077350568027965937000829039497355865196476772939635393395327193177\
94554123964992284636260178383828862200763287723092533852036747705476197763568\
83143365605634933042250261956561959496896198301786649735192705005379047466372\
99972344249187259864622837680140789474575789128809284900716921332225645253831\
80780462584384936173575106993084364`449.698970004336*^127}, 
     {145, -2.332391272239459356778345264812352108281410336067670850043178052\
11662390868346194921875676229409873548720932268607037069935293956849912604994\
98399520081228093570641508564050388999359618527407599769445049545811911979287\
53576539654043591313399910910817183973585895930662698077497940527858389839751\
00512107898226228495242615266406008733948079344456310480177475947158840728989\
58800264693713594264614572079186621719811574047726316457847380662998782335532\
053259653781418231096604096`449.698970004336*^129}, 
     {146, -1.025019088061308112628412250194362365208986025806444178976148848\
57372157373425474037394250744803659904925820654231109635478013191264574295611\
39260103095377280137221607850138083056480690973801009092989340351345570348182\
54081005682629338664440923274609035285818122677180741303863193357591010361012\
91845254749757879455255032141750533323468040365787925582838706150268607215185\
92719483047947296834137862610955142702146893086397403029008701687684103140107\
62687468599241339800513541358`449.698970004336*^131}, 
     {147, -1.911548849630651943142705338989530456569540014679503295222344378\
38724397626062528648449790658469272519977779078787277256933542071781713549133\
04060843856750488257844452035546915367772734281833762150322723415133518187091\
55871851953226205424411012348763015746359456842039181641679746935881491897095\
41385919589648922708138074857583137131617980175316971685464558136694617746939\
14649157106171143564549138577876340002600050827682421262335066845614017768593\
178599788295581198884327969835`449.698970004336*^132}, 
     {148, -4.180609515657219506701301098869599068717029014085659233537376353\
69168328117978492446660008046518247947840768885903266976676947977038466915290\
30862964920308027778222218633571633085189874671363066664375162974718100081416\
59425117220038098207816315853766867504808225507090121416930545746523303685685\
34518191730647590261543055006336829685152615264647401122643525187109998546980\
07155969306227324678243716982171536826271871365328484853599059058136488392287\
488770213901488574661039548128`449.698970004336*^132}, 
     {149, 9.0647471880535077100731366723373593134289066075280702786656425815\
84312512141508253279163623069260557549599694158188115434642301356257478273331\
45925779591924805818426929853946704067541751338109424891967871352150541103289\
98105351755164921571626805788032420256526242692275651854370695335118479679090\
16480451872209378433949248945613289612979223021595638172175502550296527525428\
91518688444524022864158000874087658820602425607115745525022998888405491333359\
7649291130752823264258986705082`449.698970004336*^134}, 
     {150, 3.0656086528481709522098241608433813886473010236039959259293439677\
70535625207791561718622733995701272349635770301518088760136728799583100717862\
46409515955077313974918518038889375720656418892595324788551162991138990107547\
07227378511128288252782663207056681537562770392054710856575772302836185721745\
66963744543822988851872957084083143655654709361103702400448025784954081576598\
15523111323276658935458537673600303084967645980448342348716017709892206148193\
389594536996046224630789987302668`449.698970004336*^136}, 
     {151, 4.6044863272036776470606731829758214707171987398111540349746606776\
98236773645966521743010749368333232921007534518081470294706097203735466394143\
95561638097163769172758822285176245763534790436720817533081983532592021452348\
46615299282762376255133608102440791811350782080260277575871583905490540801982\
62225690852774666199239591296658037726236234743827245651174748821428794848124\
63018299129111529078431688154628915619025124794756790380416717127341455788723\
977007372202989870058566323186012`449.698970004336*^137}, 
     {152, -2.714897251978319870494140522747372514847035825846517742287553428\
13207564197021570092696789455200224997181611203539439779583123142451820450579\
24032177640608029368103838415921206819026109820781663266175937485121444758451\
38672582482529640170836226940805105848872337205129234217330703874081272114311\
13302591307891209738617047014119593469955831692239986113960098485884642010108\
78333105780873220590300026293833602106510063921613843376007369430965913519268\
522516101839651779765852107939327784`449.698970004336*^138}, 
     {153, -3.502473610276656620983408312956171414530258144380699222878746210\
39243733755289415503846960774357580630320927198452411550036304719699427880012\
39225342121680303373855949439039495152798531862829343260832288632953796050075\
22533835626635120369285777417584783717519380992080435162461763861104265254482\
93612600725282928451471146473519826184274398373274644180843894067575446973835\
58285427374124239547549239311204851570808892322913024685673945910689552384708\
76514645015245948285446987977046785682`449.698970004336*^140}, 
     {154, -9.679070741668966715307887783942960621671341928724217407612124224\
86465249192656382475613868669113046745609566327402317232450348093894986147284\
81266175473837925889733594120027759622235369847597247673904324032367876208290\
59478325054564622600385119859243936516439783012745981577638244923989043524405\
20816656816034463273536008767659771982510109062959556183413336742511487814492\
17284237670540862940504022144304633612270149613952698122407256803247504789623\
61149753479201025736`449.698970004336*^141}, 
     {155, -1.071443624882266491779332196988034101456354718605849511460603712\
20125268592333381515763817539215557414196629416414059888872853733602267292546\
41554510108588184793827851853778158282142235448746055427911658017196678081122\
71473087470539241985362195559963278531074745146866401055718061566735931321111\
09101097520036776067110593080724934648733018548273249784024951051146556314146\
31618738162197862640457473663286521689729444529832504200748034995424330563278\
7918832756350258695947`449.698970004336*^143}, {156, 2.2778188642421025310569\
96103068971463418133195316800415755414446942549704522791039796343481277663547\
81675779050021293333422489650701520398427011129356248716062039734310829326524\
85717391103137725141763704016056679161061856545210816401318507880192952692910\
18379755385429509499983160978250266360961071640560713398380179759705688426752\
17655588990368343778492765691534660170902275103789170331539281761338278190247\
9021682202767469386079176390236483694186691834782695396126090915`449.69897000\
4336*^144}, {157, 1.393092831484438772582543645567864807892142095029033929273\
37395900102524914238893468258908358462924838511530515256445658980838144221202\
40136904009984195735669405189060955009765132174825359217176586648093500570596\
37955153257126682948980636102975848841972124376224915100849226305817268193844\
86464537363435831521960931531394310214794427169619147344702031213220392123592\
39294908032627448979023330383883591112389732807696202073536896543982383030172\
2194419420439919875870279804017`449.698970004336*^146}, 
     {158, 3.2015686257294136557716132485684959437783167903105129366733946438\
96962290809908968806288948445326546738427979705155357135415300016481990584579\
00979091320308523751251643555707956056083762397804730413296107681924939032295\
48691250131572393157806279853755743641503269401569607263655852395668781087988\
97101352864313484379182630570501128530150432340212015592775526444095184288759\
64277814015816354752510552382760283306791378544725921907159752145842784051692\
8755291950956799388372901`449.698970004336*^147}, {159, 1.9972227322560004966\
39478177397198491021700227486052789754934180873417744078104362898224547325857\
00973248585462582228948199731437114470548207348052598318810266719052908682350\
64438739847081133348692749234189463225018364936588859791480015946426647335769\
17009816908506836097087937168155553247183723265061135177314796342034047123263\
76104734808269578211483468710930171694874042960704811136940968008143446281065\
18338597822493812679768657640352060574775748507849745703593188557670995`449.6\
98970004336*^148}, {160, -1.3416849087823008810574358480073684877205917399648\
05135010360473239003774406025100057608842164264621139281980638391628294372782\
56574650258208886911230281784859542416977041445335093926853157331481144128765\
43343755326552587822532692884687006718506094138232182380403766298990358191126\
00740531153756607126634569916100181846825130482715421803467774892443330773756\
52795038525671145062854266994853575117556025914091832927954792850257752915328\
2444497294187279580534553677910503629209593`449.698970004336*^150}, 
     {161, -5.779471361963243936676065166751270587630229845363594318505055437\
24220443020486299178440795810743108012602362127614239387519448003035821258975\
81138686352908887165642069380283171731896922208251445826597834533748769722329\
47278828150561182114436932108709941750958952726790519206241380121793956291505\
28924812998846992857078592601167101665434301503494689861044382671969029156376\
05721747977861800425622200150842527397056694539864848901349176118370965762543\
805578932119096128125742090167`449.698970004336*^151}, 
     {162, -1.091529132239344971683328537690175483005063052652988024339545971\
81539188022123566088465659459850441850893525388168997961497300597657826786791\
19794156854859005922813217623575438968779990691458569143735569438865800043878\
27562892128271131114389469573903468009314692917188619423683299964225330177078\
02864136510713547321071499084858070902788685972369625817484562682293724441021\
05254881316285040317004687660437697705329671457211122616072808845136616297441\
27935357160951213167010034772632`449.698970004336*^153}, 
     {163, 5.1469845830073494139201254219965787751364968459820102022704244309\
62259305752783191724116539879537429482884980750854206745935025892055140646958\
86724942469253964168111743020217782103395176605690594483166321957160626234179\
04566657197254851133521018062168548431998858741488036879067444911949218962203\
98475176359880872290796845067979992446629140324239050954826306032095448789617\
22985951868756960176321571040388756538994243375700215226071633971652128863478\
519425128260391979785774375233`449.698970004336*^152}, 
     {164, 7.3805142399850558699064055236783868054078903096442199965305694247\
91698544411215700070513055088727528559263633588537874665881492179887325804995\
38785827913377231051844613566677657290472250204005765497459303140829667710009\
66904106150122101469933803530419094392725848240439179676511925959779437401691\
44219685680868245369629758861269762744418534072586907558752080324738109222223\
91497189237081468844564609481545086676255774073447954159777126081383189671709\
055486338762542811376566996993577`449.698970004336*^155}, 
     {165, 2.5092207719530152041224397280950575800100748148652917372409700938\
00490273694576446224246822175400789796176007267929582333409738672314835073686\
23345477788619451609602578128346963253599767276685069099035182222113092721928\
54153315811023220387901312979511025435557858672575574168273904908835905898625\
57552550717004000062583284854785126878239298978177314498350325571790355847320\
26124356926026131026020313118000123670708390868226610928677717982371666555756\
23494570014584279034624539157123418`449.698970004336*^157}, 
     {166, 3.7073103767385309597942716356394642930486390462912311357680021120\
87900791615042771034387762352489170675742933488039306447847058664160015875598\
80401108960799403948305592148372303477426594230408011007520416313712187981441\
39070700955097314246412052061634990698537824951547924195459406671844964059722\
28742359230099976289810077961671828293105901875874584030731535329667571207016\
04798771501668376219325187978385553289612134409369501036462188367396551737277\
759809776933566433484163507914764991`449.698970004336*^158}, 
     {167, -4.253373376731825867880392792758874612974040170076297185549617697\
79635469312969757473945427887407770743998651329183266807902654576745456783150\
12563629160948370366430652756494724368132081097294193389270355647522381535085\
28742738206758223436097025005674038066298493209810018938397371350445181325614\
91566517299828901034531308877315520171758668319426294974779011809240087870156\
95286033656509207175058927769770646427994729112647443333854009889734092260247\
05468372297275364366811692052680048143`449.698970004336*^159}, 
     {168, -4.063553778721729523736205701607384477179085017435649042287215422\
53269834652037463607490284493636191211364360038304316316231220596961398978306\
26903778099041349889868069921631002422548340730887424952519681437517809644713\
82320129290756871919253362395721953145887808037347241987190768143729134794031\
33383978340409964643175917404426965337026639093107106936846228388142048322711\
19742862716115831646218241589591922679733970655986426848969031473131494829535\
297734167435714020448`449.698970004336*^161}, 
     {169, -1.136389443187952512829560796748895268316777290754535823489127883\
79099792377218476310434092959604677040091275832826340261152357642258047546225\
89832269915172672703900719958022845615893387633811387457172962680411812960360\
88178241835578204269474678914080593911466453877979145316452249618544054595875\
98257570352481628499275044873445027433958107248680064039429094452067669322918\
95319402449844621842603357486264171810212141072165710887640688530248445549275\
6248612780185589000426`449.698970004336*^163}, 
     {170, -1.150185950257267904081265105626828637822572877115309502950224818\
02385998821535282642229006803878612562516528099149585996900154243532153424396\
12123756733065701878200460073112726216315207344927397920085731750591863096657\
74218735725336427088009939292428142838657861738620737762107368827219170465546\
43380057825539681488282766608273841060608062937397905234898163918399542053977\
40463212757688211582217103727292327288023110117045103214759182630342964940829\
053681124630954080699803`449.698970004336*^164}, {171, 4.05998987150948869162\
23251500625897340303269286784098201754515271117092808906462980218734676598872\
11053887093514117847087543079329694662080398202958215053890849974874091473654\
47699752776588438250869340965994599587733174287056863718239508556721983299654\
48807804740722446767212430119456649608717520851258072742409193062619857467338\
85864243270019156774668545237288446569583776281702636183363821727758505170442\
79429861325096967106147369752035566988466319994932824784456279286555`449.6989\
70004336*^165}, {172, 2.29635405559634128891430422394335732943559889363572629\
90757343226099535905170558659777899667222319957229125217414653830825829368400\
46096072144215253144259940799924960306837232666118839886197536056871476487307\
59104690662469762656113767101043425580945552699013444477844430895893760683141\
40227596218653295357604295051257619956195198631166829527057541862329174932819\
58052805408582835926076693654724098633735005672021324676440666309090972977053\
7910091586592438634941741408240333178`449.698970004336*^167}, 
     {173, 5.3143212626248072188209782858236589821217004720749774919965961962\
14986801822343598123531399248576085302262631390672696249461578916894708621037\
34826578770126025148111576020943951440552156396065250455561724178113233818562\
62491750030444069809219590319858437319466979538491285830893826510896161997244\
53959387916766283446771622748878733251756795377627504238058902259058489279945\
26670549629891588940224636600744326654029376598895518227505225261523696207269\
766202491908035475903738931`449.698970004336*^168}, 
     {174, 2.2211823073437059274261973870358508926952336075644245860675206261\
74068715777018250963428940634652590002074600821082571072124225312536659687499\
43164651321310286218424400071618561978221081843632828316717954667713560438888\
42643319907926955308746700160862376921267339175008460642283848267779280472357\
81833918160150711806472863895904747351690301632102719290011001123603568219717\
71069936171586374254911718793664923741653350435760200365633147553366066228400\
4909282085427804429036348101`449.698970004336*^169}, 
     {175, -3.193290337035742560460029691002165199913928393976565400185380162\
27581154006595955183499029745617059771341727532650613315364284661331559207958\
63661566473016002472902307896751096298348988374568886239309931150005561676676\
06959777000318649499506896395436594345889784615811159944946618616946434341037\
77731667779203037437594425675452009939262013870420386746890257721965633769853\
18823488477168163982461547959313963170204545578049283472582584641798590716854\
56712826439593712347211440444`449.698970004336*^171}, 
     {176, -1.344392976719140583060336942914623897038103239437227507124903827\
05914828714690332881533671715336979912621569447334528089066904448091742152049\
74527330941193584265246845871435041911651120471070819540652869881336071619196\
92838540833592701452089064175449197129562372478960507738893547395182729645257\
63657097295021804729034348274537610660969034850936193075361564627122685933271\
68966860956284035722880931071920019543370635993397597445711115677392459611292\
502635116905574555192281489680858`449.698970004336*^173}, 
     {177, -2.511660009687367509168137273893126801003396410387242418200377494\
12811841609914211905701878366582060141649254452504442303856682720669301388305\
20851965848313282479189283597955159212383170639405982297857172035570863206499\
87581061157580015660199918350452052722014622477050224549191941456111405588472\
23761824237470574436323986251481609311636057981372282480495040332272036563566\
06724839866204781200809587809476009106413995812650883798420761325294367510057\
1304891930415967226195966919179636`449.698970004336*^174}, 
     {178, 1.1439055618156235288581236377785142834837769494269311089226492138\
09607135351962529117790997602209855562641854524472239275803679910155766384541\
66415081340135031976623726725339714514006472976818793127279266099651544724602\
17620785892194264422323733446170722925748647829912721522339732891025667021122\
20754591065233477011072665948440698918574286866593015738226701656992960196129\
18618011274962515737322598860239076032023299954467923550955142544155852376390\
310540847149254028229938865075716`449.698970004336*^175}, 
     {179, 2.4109796376514574701505127733991032630491093703972392465074231876\
04328148068313310601997230499115004303553321374082667481756140866776287586119\
15316436419552949800230958141365689937081605276457787062402984363502971357231\
61998946285421740238279629092710009670731273372062583886327855895946736275019\
95589734185565841400754578566538808168206459030684273474347761544085048765433\
26764475630549788049563407537512553353019738482298571381500452763477763910911\
537072682095538138290023906355536108`449.698970004336*^177}, 
     {180, 8.1624841031420947571494660422658579645052541131789559192368051419\
50749567458042338092706948179976145962431781194206630683284302446860327779952\
94948942126793263830727002793601534201559286365153549499986200827346397512317\
16648332963234931731539226807138008954070606442538594229263008231775584801019\
31437767732535777417893193666891931260235510110968217103242778598059994953393\
81293128286126031199512364792562724158664334828919425753899723046843340562834\
5773108987147907269699879384190466605`449.698970004336*^178}, 
     {181, 1.1429529374972933171258727860095230828546162496041034304727427579\
08162615346186915884913533581811176662720899514678397378442143887647332278233\
85549891341285639606976174526262807030352069209826097236206750673809588834320\
04467740061705773164645752449233999742244103219693080262528520611017381499916\
83153542191050196273529414857461236189829686678222786316919386675477584244843\
78255308702847481861940621671137485968233086393013867108784976828678613075909\
0953361618037077185`449.698970004336*^180}, 
     {182, -2.315401298527494843751697198497672576882176594214932201311973493\
21839277530774950039417749565905203109277749340914367191047695126879312149875\
43738722697674742953356149725771681477592590248643073450378072401471751929755\
23670412073886399927854191240562219077002378466029299308987273516198899446597\
47691094932090567735707825568788771675875596049745858616817512117152491610124\
03783978604235612894395750814966716404420001396029622610358325534013642315924\
549928677024225697223`449.698970004336*^181}, 
     {183, -1.830302188635046775852681636815091856759965962929194332416020748\
02853091164339249453757740552956822458022459629624068027116146728543825042929\
24882385200467637400424400039768005062767468248751412607089655246292966852992\
46236671125341053568824972181781690142510410539917433248944797787929971771058\
28818118286983368743913743034474051820082880671603734518208960707646017687602\
63722832584911442835124877154014816049552405662707521679964361889721254511944\
54848429032519549344826`449.698970004336*^183}, 
     {184, -5.111468491869075731633922138032906352500611824434465165662142760\
73790513290160462932042947617814684415586451167833685552661216466915840670649\
48743509663937475545281261061287979701031381284395492314619726470246544775763\
12644942691522794815092019632330504383794215849285865920997311481041418070759\
10936646522714292045915119133505396731368156678759123905300157481558937537722\
06321151486100396290626681529163649244994402598697341098601134666436226619360\
133530957845953337882039`449.698970004336*^184}, 
     {185, -4.327427632563512365523258617480255828143429229124686772275598573\
24454340247979921255844801653288593450896147724971990993480489320475040525619\
78520086796430656548629002422121022861418318763551477855422202028271998006056\
11557500666893536449499689925292562074060914445170257833897679576542165243725\
82348789761570382739143023563150266586068703256931570392052418985117379858815\
98313735599404034969265422388235154005508638392338440510048397093100848298643\
2717032188983721093636692`449.698970004336*^185}, {186, 2.6800935500688921207\
43384863421567287585385610447388485358465434820267719139296926831929839588286\
02700380842462610784212383725552186848579718801091590381659680766178331627327\
82518170517708942345170436967248548083914118622005724761916658511875270055284\
70344653445196899593737707494368721450460076405222423683896265789797320731525\
86005438416566448640869271217609275273583061816492381121484625948571720549753\
38383160029310302343825354154168585992448094601923070936911542686212438`449.6\
98970004336*^187}, {187, 1.42220482871804372187272655778541347313536555643384\
20060713337380254722972113090497386302052100042946752728179677992694891958472\
45645513159257312638035502328622841186695308529762589146556020127240482696254\
65087416496609038252192103844021044654130412903403735950622948369717217769676\
63075033423288547388133866856281530483534486048934421358865524583260921513513\
20161427727801954333851974818577750429485679608997569208595505301670167029268\
57686666170842407628131852585998817548254`449.698970004336*^189}, 
     {188, 3.2561564911948993893237381705137820081355785204270772679937367501\
94436566184648117767375172660150892010938171584709323398534851535717591365110\
71744453753585747922240961880368181007270330537243303392374830008973869289263\
93168846532046817984068666272201630307465317118437528667145245620277199898311\
33892394584804601035652193654130346372231219491481610833985936785930193751218\
88376861230791778874583732719909638397743834507962497530975842945784797766964\
77552679523612223640607193868`449.698970004336*^190}, 
     {189, 3.3271738489238958723435758773181507765529959075374549613198750997\
65908852496440910367827022783337706177398778158531678032322432529251367857577\
06279071397745207962451133759556816380782773336940468645214217418078116659196\
48251454592668673911229794380979752693910275670363951385475017569727157915861\
51676999137982998659471892253290032272698532283912669917146143603454690736088\
80608698627600124112847552671634641472007481014182094469802512653739522724359\
61322051293079917944451551465`449.698970004336*^190}, 
     {190, -2.771228688903014564743519533147984283557759899398508577265845914\
24792243892832018343890223696049911799631899845755565462278456021953047497652\
39319217128341879338134603838904693590614427754549297183493498138919354204688\
19542500704564148031175502968705850067791675237107136097671810008941083465781\
61006142112693559289237961543216463391741957686209888817429170472257602939925\
68702972831150785671302669558028048412661688096248910448322809416442120647120\
224357126144248577556060718527989`449.698970004336*^193}, 
     {191, -1.137810040607331893104603887382118804158382671103092103999198611\
30487010460533537444022243117304986533799797671500848313058703850767932466531\
16497078146675984512334930246897020879353214095577777530171327112325382938173\
27199315461746570322624486839871557084241034871517761866042218509212177640147\
52378922268543163021900683487723438207406962451603335462524213128100448881192\
62998396686319721881903841853567646014038864615742733591353409958879162649706\
34949590112892757800626798820964141`449.698970004336*^195}, 
     {192, -2.048111515870458328190091764928972348539851973290893269268911293\
17868252112200997003488385189375083549377051747727904097939784693469402270225\
33542418991617512499003442932419779584045861991559539850174165045143573649348\
63318345280392891808990655700663141286421570663801391630390664820838879214491\
26137069563067344266522241968151340294664159710334932825971941197638262940862\
13030485259533749931559991500389335457965575244832196083299193477917121267985\
684151932413741107595108761316024758`449.698970004336*^196}, 
     {193, 2.2012169859560957562387574041748782833197037672009658434265720572\
03483291450098572579142368615708103458650736791970257018029903752463517397784\
08237712685024625816732539045423981244157955880802439612698719710088658775339\
03038598158532519547948668732560766049613962648726130652420301745272789877042\
30856748495343178390994244794147607648392318252129515446407645377397187287065\
92396947911874225832827174587304864537731374433008469600421507307445098608662\
493975133178785947113155645775614276`449.698970004336*^197}, 
     {194, 2.7995930660021467055399538149991765693232270639249383240919105859\
33332563190137805903046457428608649875415106354926897367595431561190410716201\
03046568701914938508339740174359701236656477672264316376407493963514109190858\
74326447222915585800129757906801837430780670086384933982738043503596116409907\
81923334815011812009001840709535168914980385668557566233086478037371321479348\
49209917252220795898687022818631865200031699529844566430089899038602721019284\
8646278756965918348`449.698970004336*^199}, {195, 9.3593164069821882672842590\
79574661838376592745257341583623021140504203632942723035601060125735001464073\
35714576682949782263885517941185072103922540479608566383162101308161148991934\
59164388332269075797507390257219752345861777497834559291830593455766436724869\
51437633437227716165749759667509729011967053025571156068125674640911875973122\
01345183587135053047857149863811032029764585426970307544266027149267741959629\
95168162042929298765908653929889059022730714120534178426086`449.698970004336*^\
200}, {196, 1.180744966423262049473862514011134870481845283092299704946187925\
65509943450982804519966339366900921576676614256508402626885284835475179445784\
82852741684235977335413238188208256846134822817169197015545394396358577970891\
19648087987536164290923937793157726853477303636712216847281883690591368912148\
85796674031924450010007368523690412915255406407071485552597706105222128233023\
89093453703974503156941597527630156635502550822199620647403061380306035807495\
9036130855838501220997`449.698970004336*^202}, 
     {197, -4.114877691096577744231643347063659516487367620990212448232097628\
72136388429745412180744982568705378664009604983513618131279525380031848534511\
36444089084270772069119716632173486417569781590679234677336375540366409289745\
58206950671740738825907293945124704415501933830585866458071945432534195510936\
37994316623934008917957016180044899720903381565714473749625253162993529742310\
88832097344539447782387065402426227921064222170141678157624133505213047096488\
902752850454754279200587`449.698970004336*^203}, 
     {198, -2.851334097192467355030057281577456033930334731485526966458516166\
62046008955707433638131612501366184677394848459609057034672202129152979934952\
68262642779501608324763978339933185362824269926477321955942103121069374418294\
93499428423102212925629133117072854710781763140372815440204823163393288396159\
23314902665543485264328958506840395630529527021953408413887033775310117348839\
05112710538406855749397506344411426755590902669806862114976742565409541352541\
15381260570759461137293941`449.698970004336*^205}, 
     {199, -7.849400262719671404627747650297282190128344916159141584370165529\
75354977454608346385492012040537170080567700707954159720566987760829111029256\
65078524356525726177726314700552181994225681399639421511815729216555661631409\
72997629118827724106340301888701313482223708540627693979673625096298393219368\
61230730139044074660492608210427135140985518131439836813371290617354657169208\
16311401909787968409295637258030731977632589663713094929635718694619095559166\
628560537203177483470025085`449.698970004336*^206}, 
     {200, -4.645802559885418912906688517640032347135940303661042717466257484\
54484193817915159683417733009439323390259342814510692205160650493789971270290\
89565587723232684585566634422124834288700921904684414501718017836393285213926\
89361361030276390028193286390814845803982383779803381133858647845776189334301\
37593788843496900688403493854497916884109424761950521664827176322062887349993\
30463895602790892678969765190783283306193383838443312948350199979923267726687\
5100027007936175154435978512`449.698970004336*^207}, 
     {201, 5.8952795817015236082544798901269038482503448148327666684505434100\
57011256008351639294908196796545137306980999671332204568971881815938051030468\
95951083857342599227592677749978689974041940241623983769786923613187714625525\
72674502884712040379663942493145042442861858632958730964883720314654123839511\
20000195632888296329023505658190783106861880585805542240975560013543422074750\
46201201171666492377931803784693534757193909089397437189794464443089060573292\
24552917892446601134144894355`449.698970004336*^209}, 
     {202, 2.9635608108147902123409660824144257916130952460103023021175147459\
65806168837751580938727592611593663425338873601711336919026422934014579420888\
91595803553652195201802166259149978777499516057598407450138146609730919248919\
59563620004029303519956682852059012874067260258474980794818265010169920563391\
43058871739907717278385949521707924649975692827625704366015016000731266922358\
28637186523835661935425105094060254712840867746687229749718429720522490790506\
9092392417725836494032986623573`449.698970004336*^211}, 
     {203, 6.5843032955331307703715498465899926163565758800947959949374410744\
99868634866065077906504450276366133169196817480825649423651265264282919635337\
27763620507567523680930704709640291632494388821946606236704703253100517844282\
44652018695968527279915358736227728643437380837990775528489514908066468330932\
43027024633107958243242831115539677178431024833357983567326351294210937094709\
63228604760974198586869403316652815496624581816327516237502316673916285521412\
72646401466933217410792928509548`449.698970004336*^212}, 
     {204, -2.414552496970953010078754735836640834381403743258374780195920152\
84864751929242599408439438581889988802567494057007628282365016445521348975855\
19909153779540511658018823029405936907047289848558344909986941373098410291733\
26964483269586561812171841521523624945562708949547506201990735307377829386621\
46246082305454087759172936625617797370338261585390458571111812480052696132659\
91491898640863008715698280878840298604580029815928099648475876373546742552170\
3538654125920568108698202916871886`449.698970004336*^213}, 
     {205, -7.892449532691136693801609204038288172166469556614297723959394601\
45782813448919211716400454174191184806724074081447541548704699917426367042553\
76368538678783313916678607588114540597195845055461359983521357112559305897822\
99370483936484209157924893847002454619416924839391783075559007314248414482082\
45293989518827216162308436848272320801744967583229856984153355354758310321401\
63299320892806873976151753286432666675434491223825328758766682267009839811257\
949020337842379348292867275201747637`449.698970004336*^215}, 
     {206, -3.152138969362967100002725666832712160857741994386599716507281910\
23504620471671270884788646775568495947371978178662630719524516225406821840784\
66007289809829477511518000894087584012283924369989481624617251664274198665882\
76043969410572727492548109545201759645309031675212876391130444730899076660092\
70098524320665461656336180245731551370066888673954736870596301924147072880736\
79980140281162725114814536821179273299398373480368058403435313243432767635648\
28430330827733656495807442282460143475`449.698970004336*^217}, 
     {207, -5.288316981711975593519627659611464500744446701306805541875345919\
48882187871906946217190746562838107733567009546549919234565118974016083957187\
60369380688890033993574951975378737261142503553615357466907502435629990486985\
63171281351084556653012337419491368180459876341024788714370189660801992709988\
64562170923547237414764331128122605375711005707034971658148072676123582835075\
21117410222175776413288089526173993118235464866056817155393578789763532060974\
60333265422857127426`449.698970004336*^218}, {208, 1.075981257039090254859677\
29145404041497572115602751654152192208774416276239356972506867985228919223880\
90609248157465839198176337954529038052712833510846033064922357203330221411856\
77287046568463122701574132845650678151438174210292334992889860174572970940610\
81275341602285105696062345564394869245646376627776838261099883815017523008096\
72391632133883151286343677720511049235460022875200564467695135657903246892925\
8998476875184026467873403286312838442862120151416127091223346`449.698970004336\
*^220}, {209, 1.0439239538331708862905470292759397433329746222223617730205824\
51392471430126911198673489837042727859526382336867831993804897591257868166263\
06658523103432337124678583713322862390694310542149400963083034010001158565564\
59662173851950494941124551341042403000250009753059103245294725598743050074920\
97964221706218930821250784518799342784199976787512272920867013078788856637323\
00235623476075288253617361060557135872034728627754342152959794760829927364127\
89275205837446192549828664`449.698970004336*^222}, {210, 3.416964232177441272\
10469632130182257025729169740366357598150022239167082544881279965743037051443\
11575785838280188452164881847666865028002445182218679754361931066760337932106\
40050800718020396253163717632773281863283295143485566787114061428656932548660\
39122872407802414862091633345517123290259657980807634828985296387684515377522\
89884757047449276704790913488686171939969690451350936106708407577066037488780\
1047935471966892599728659749328433194963320364589609481527700031954066`449.69\
8970004336*^223}, {211, 3.580996397026133769846697419745418447290512815911582\
63718089084335367812842380345292412338544442988935034382049673598470315998561\
38657922166074844503896501812997000413381658104426536380320061737808835760050\
93648184242775003222542989449431767989218229870421900440131451969722244174196\
27959603529935217450733402332434264574979250482982242342085352605554681347951\
01074503958193799012683961140658660959762462288723955939399061978364420371824\
88042272644111478081187656154073180281`449.698970004336*^224}, 
     {212, -2.218687865790420643769474641763107580333825078503659876488867992\
16544885444846139486109456168752625902507505428744282468369491517961198930541\
98618172119418057753796792868914747883557517993042098988487981684796151114742\
77862486710517564839615983444723677629520105161440626853453082384879791582801\
66257166684842053543333957261996238218049877969500365296630476285761570219293\
91802024894992612123756816393851161258883927027855099279711535326531633143069\
0324853666656100841077165895`449.698970004336*^226}, 
     {213, -1.393514130474106484860268290775805368958015693886765608355025697\
06884183041025584716258065295637040690631791521084203413717273074885317913332\
52901930945021533573245914356399759638783860298692156096437407595511107727781\
28013475163197667376362354779648791368164691108747970012497955236280944738623\
68121694645677193029737005461791897042245435483360134485058123741263245329677\
76543456086192563522494219248889655567393662159334414126143068614850745545902\
242703828560148744846950115097`449.698970004336*^228}, 
     {214, -3.728728373089366942238220795684518310435004023539748423532900899\
13635826233549871730723887635672379396369651891358467167933159042362645003762\
28698789821542302602648788108718111040657741236960999571500297494007020628139\
38694714618530309038641559881225615024488705846245246439682673329297152749837\
86566121039650412826091916686516613177118545449740004099518404176405687713227\
33607691178160216122303398717911068113067739887611082317738667721837975473782\
7133540064049223281786737660952`449.698970004336*^229}, 
     {215, -8.154087905736116915474437466480158336888557235751173367814256626\
29924963561621420886763498163692025729581131155307985247769972065250876194877\
74132218269235284639612388864461467153668652242098480218972533907610242439721\
51490100339756944690264223621468187042137773452051982428038596743082145120515\
23543213081962211550960432623555007988537353413105096987136982675583005679032\
87080211858756424984676811571710401836446851347331189703638323639610765179161\
811080086419957339564760067724`449.698970004336*^229}, 
     {216, 3.9493595407269853371674699545442102597254436443274291046573138929\
26118615796784560603579389360362577891480407117456786129282735557704383347581\
49654871540577236449404039204192324941641151746130152079765370744425621674080\
25466935569618069818101875608729863834756272948245847073351504155752328818417\
22809882562791384697921701910144389240806808037774042760283579857224878363070\
39863949831211915753014468837397676791921245038862488101319393256675728043461\
496465524807228192885936109069239`449.698970004336*^232}, 
     {217, 1.8918046349101993655024973233037654279377614668794812658458597751\
85366532737823477686658520995631703915277160295165899770586231999341694726524\
70254765550242494598604392667310953422637901318044886899265712503781066091957\
10610404884271176816701014949615964585060763962257423102459814888027956486273\
24099475279177670191624306997675471138337075008610923056563548034758001519582\
21903659262390086917887606208336555271402868965639725786680219475526932303214\
76089878105085111177329896852012085`449.698970004336*^234}, 
     {218, 3.9847741896102862527573707651312419841376239349166990921790486906\
07542025176620209199352812979251474030153844542835974158134735316344226697422\
56519786549354617403224603541871681106217199197191971710879957711305583956579\
94285763260122200002329230969495146243040350765328215829746335964376389861957\
75363581983671294943688252180220875119185745698678918289508445978518906219177\
29973632189037449132170268913656015989627369005722402759186066953253022482591\
931270021864378496934561755097603276`449.698970004336*^235}, 
     {219, -4.239764685383904788243581417151950220905275401263811589762532889\
80197592623052574264665233926235047600270765673202432793546448625461806375304\
66485462907082137280639284928665349932127969823604637188115448259011535680740\
97821277828263804030180420208450487433149233380912996323661589302689218021134\
83885096093584036148788000899372433770205048234410214936200105435327180327175\
58885186486463420556356225339752405403361984698232682143156206702916210811692\
06574241946513487585736822887797441237`449.698970004336*^236}, 
     {220, -6.746288349195605734802120820258711155438727089338044987149136045\
86753771736555068334719377957193499051385608519351108998735304810604219584377\
78164927697754955500726147673157599505583913966658954493874390017708798753435\
75831249164118253822711157473704173234153112013068905517227863534643430327145\
94111753263792627265163926877815712658027676398737047309044802508892707602536\
46539745292959908486341694156292971933528364694162743471950816221698502128186\
593680060507782430792`449.698970004336*^238}, 
     {221, -2.611480222011323445126600145851336451853140077403611487140788853\
31826555621046555961109037013705073573009836737736395183328895981831597892097\
85969834373703420944752213608042413691264210230904973256988785315302047221264\
90146830711795625104921821784483566657762394823720622519385653640893231438640\
52265956531508131766876716708849114738405772814840071188368668596576336916489\
71247436893581692426707018334078342648270850924919613491536018379793443940953\
30918735007605212376632`449.698970004336*^240}, 
     {222, -3.894229982039593354543497765409012543628216163666841859720315742\
00434885999212770627696120246655798269789717677232735640166210936486820244693\
86853361480968823652957987401731190966034063520685087920729343398660888454970\
12458232421590182216451988622095684022378337883917130907096075066914049056844\
75128792187238583337679335424606343050236924059752344148111665527044596542520\
99214166229884643899432005829936638748032377685091984943260495870437111932938\
779796252390180275853931`449.698970004336*^241}, {223, 1.40651384471493145277\
98013721628334868784516340976378788458799815099792766152425181347911396961509\
88864080488424744592503607440568287265375959419063477767052683977589185758082\
61433600540416098528728175313160743039896466047259066382282503314562224824826\
10623326481018557988440477173932383723937567705086266189611037766614857400864\
68162048327921631077621030453944339748014330988641778344793029267181206864078\
064913830264614193246813292517313946117656403949434896259818729169703`449.698\
970004336*^243}, {224, 1.1463402793044021955909431756774132722052454250316718\
15944826353975975951645037095793799767373654554122200844798418347012061847377\
41725094244409363277011974506123335818936171397677395497617962256911741196261\
74025475769563871965838071808542771470377803359320873407963607821985151125512\
62827603388993814000067594685546541995595702404942772649690620072706266829636\
64467853560579594643869916789713708449422913764120364023995872290251658433482\
894545226354007258073161324069139734908`449.698970004336*^245}, 
     {225, 3.6387187975866722484782933284707455389725901556923786186672878123\
64498300755636263371641040557250371695731333768659111530199929003615006175315\
12375376073314017308842953433714459431542279410191165581295295412593910938462\
76756414269287185715272542573267674508309256576538591517399285928380403610816\
49584685168342544214731846428596890650755786220136602811912835700457681146292\
07663159928222756530829783711846214771143978568899753321868037595694513306473\
5987595265665565298906311407`449.698970004336*^246}, 
     {226, 2.6881902413055726775493852885629466058588403869991890167232513675\
91642887855162440065723176095737073867042513180981019870475945840347626244511\
15303697838411496705986400038495395762659040413297524932441631330201199486304\
87424791277679695299057608478474549274408029387593500995079267799840488128765\
89727348937545454896633547785364476296716960827709879899308943329639240672861\
02965366203896603158111182102439943418077627140265166110172527706863596327055\
52028661873159483254284469602`449.698970004336*^247}, 
     {227, -3.382839755414521202185827569273227128073680819803039570219142781\
78923660924864767906355468419818079386169415006793429667530448986865226239126\
98018042877922504774217598353290054586397840595905323426559656565837507148895\
69146492197828792060764643617345053237079765695476414005496915052412659919713\
04781515620263531034973806312924346906784179086231175596415929337438531820896\
66447466352318631160631942011202778582279648090425233895972661036871203409044\
47374614228615438317637939798494`449.698970004336*^249}, 
     {228, -1.965218733762308171152808225417215838856373244013932976623992668\
57610331984356733194152017807736882138487741382663600888313412252580026467221\
00751774304124607676544711951528624010364105057142326963621869757528872807467\
11527717580403028083757338821148574518810069797633473072619818285357422523554\
06933391271136258768576951799625047429220500481603143771713407691218999614216\
27163072794201018376352847707006522736365013446676974563416563480689712605905\
5083151733322760864425163824142437`449.698970004336*^251}, 
     {229, -5.026481366324735382515604791958424479233308981725083318575364980\
94812886444677048345766413909003768348332242629787946210456735419972888610914\
76684817951001315431816068519736417064439751502439213677590116259894527805462\
71045735700953061048353542701944286360568053372087205616657235241779852947517\
73063031156993001734506050021344048170679623010911776611888239647294240339572\
89014442708142017462869565464691698785435784865484504788736981265439869290700\
84389710392027264431898907795257394`449.698970004336*^252}, 
     {230, 1.6141803561651298527380337259727708667294955439857718895549767647\
65405768031216458786001273312720628116963568594080498731723278431507620931176\
73879869777793983119139868162338640056376267811921887378199146849853598517414\
69624505737371138897681754829823808524147097685028809822357396021706488275630\
08010259319464549187246510835700787878559788892546277806535637130142800972033\
17750834539622216502589245010890752026519404496487268949785258033999641199707\
87864995723895474509701105575272984`449.698970004336*^253}, 
     {231, 7.4560183841743537386974058111282899803961965360871314617282579348\
98747708146445085341527541248649044564026092556378079303021179415567863756345\
60562309748698026499283675617323927382789024406980681069766427299522127292273\
67782788059803935874723103416313038120681151786040255318794627108740133978982\
65347163291814899816653689679980324056636671056964228399362302350950448937550\
09880054425767264092318456796498421784294598873382945651927134810036159774021\
8868447707445317254848082256886732321`449.698970004336*^255}, 
     {232, 3.4124554158149862322854016920022058065628668650688354979918472841\
69090179512895015071620101387218125256988321281798356653783607325788298297268\
22564023205929371032184976321060598863069056041611844257178995662782358280464\
82829197068289120135244688134489261418231537093413982898574886433605542897780\
05077039050626252562528325912987651583029629264643676356537286264476277589439\
23631416819971514068785861905900176579020097295643458116294701905041141643967\
1227110946122683542`449.698970004336*^257}, {233, 6.6052196871255135768238977\
67000326966728204791940370925627019429392298306180125896055351924312307939297\
32666436524150708415076371783052937619669447802651516010183185513194956656721\
68057593208955319083718123631322588778099670313002398823193731536404642918301\
17208471872439496835253162539822675529535186455264711267062851471967448984004\
44077460476741022218684896530190549540629284800162293414004371617154621220587\
7050134093893785817967893516690566205232014397629492122913`449.698970004336*^\
258}, {234, -1.40870481997523399500052188402612011862550583582222967185677880\
26872546588111850860967339482238643712723610035761934216394282218916025663548\
62791051497472773806047013230784986997177037890801384121764203949560968112174\
30278575952575588547577290143026149339297954759428974589335971394535135564064\
20172124792513776712686687494670757170523810155687368345166501352773241831043\
29840260395663187628181995898120734585394601752726624573820193984942335647015\
475242383012332064505777`449.698970004336*^260}, 
     {235, -1.602700813853576312863065454158364043888401925503465415414682750\
33082574825644265804698161754374904580790163694157412364464356955559316680783\
43164412457465670708403856157741930593863697155852039369285082512481422071026\
97288970043341888464987643162203953332243122811008819911890947399320311463157\
43649652781836076428157923615914681989057591845790083941690304491797694770059\
90664987830389624028955251388962020499110103513711800653600442358294236036932\
3940933567785342188993583`449.698970004336*^262}, 
     {236, -5.982234700995639902247224706269122734241963337877976999598605827\
68970765114588439575057605417151608762130409336941547278505078918624384946929\
53907738726032369876551634720323575838807326345670041283446269109129078498899\
46546335534061507613737161792797909000980952650486404919690298143208369687948\
19152443957985981354335829149747962031819185355537150130545608268970485364888\
98477569647979195903211477480828526498252270316257206285596634750185354857757\
62492704375178570297288515`449.698970004336*^263}, 
     {237, -7.329571848753783935954945045666548727012859850474245320620946088\
10506114753183764499758665929483924470536170025443642630982441934954004563504\
59988918117849240958774572717314955048203487389542882185189532033976273478160\
13215920666217439074988012474130046403497165894464426879016435621555208183773\
34087531859288922570551603183036517259869963664871571686599301933193121151680\
14935719122642906313854104112900370284510501782964725644889894954726876214733\
317540253177974167374331454`449.698970004336*^264}, 
     {238, 4.7795491081121193826854428995859819547510871234303271574311396363\
83238999024111208478825702492833400879908525566174841235119196240798846312335\
05450471204146342154222983702306320284351532090758876166608116150713215703474\
23925123159068483322024694043360040576160852323574263684650727071840474889935\
30109644055925686382463863874624034445105247143651879550061778241434257470411\
44645544894477254042046155311207208023766514925253636025922629559929808274120\
6761189218685757523123712275`449.698970004336*^266}, 
     {239, 3.4399480854762962471928331594096209016250868125976383667764011828\
58419162510019447981219436807757905699114908914418866555762070523264282250357\
70823773277148999129849398180661470660060128203180076910361832775741257117881\
75391210761649458183666832691064009240862765214123335980240730210560649931931\
80530387287298150090408269405486327797025299289050056252673526524828845212986\
69803869148253647520535421051363806783494077170965173873074776931641548317303\
13764245159794989528010708179`449.698970004336*^268}, 
     {240, 1.0466009804383493692058881973989970795198107062485043871005322213\
77564246654299996412860124992345284868865880926639569890085528238294653878370\
27962531529662741740286462238674735125962788651080472285981583765550525867336\
46489100807512209673309647544362402056930948464645482659399357030489954871097\
51126566653141172947103603108891048393254017098115796383427374626595253254360\
49096529105900216681775668538861201313901790047920445820242899930432670611315\
07972924270826456627990126544687`449.698970004336*^270}, 
     {241, 3.1491784664699715241601854415065058345035915074546617647819610129\
15147838021625779750958107555666505122916474227638182375737326432150800456868\
78747239568058070471531232692578810361841346056157683062616981583189736609778\
16707897371820754002923212458134435156267193640378715988661381072105197984625\
25834680916494347959632856231632233410314566852921228115257811171725347708568\
79940970805809627894091352730405914883949299611133190050245951814581994820451\
21607939844421337784553977988028`449.698970004336*^270}, 
     {242, -1.367512427978493338563140473072882334667072490958015615903151160\
03505154378203265907299324152372427337480713474714608913922495327503582207810\
50909012770888431648339253340799571839362230041032871317897841704437673506819\
59125983578920014963992889159059927250882342727834905016109542303449266288938\
16362191549751372979039564034494108643165520970462421749127734033340645490231\
00753006972431345089113668368850179385498638968258198925073514927720868411028\
32059837784462946991895776587392779`449.698970004336*^273}}


==> high.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    513639,      11379]
NotebookOptionsPosition[    501545,      10997]
NotebookOutlinePosition[    501926,      11014]
CellTagsIndexPosition[    501883,      11011]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Supplementary notebook with all the calculations", "Title",
 CellChangeTimes->{{3.568635078662532*^9, 3.568635087265017*^9}, {
  3.568635629894906*^9, 3.5686356436259613`*^9}}],

Cell[CellGroupData[{

Cell["Reading the series for the energy density", "Section",
 CellChangeTimes->{{3.56796558505227*^9, 3.5679656015943127`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.567965646112234*^9, 3.567965656574181*^9}, {
  3.5686412039160023`*^9, 3.568641206897958*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"epsh", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], 
        RowBox[{
        "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
      "}"}], "&"}], "/@", 
    RowBox[{
     RowBox[{"ReadList", "[", "\"\<eps.m\>\"", "]"}], "\[LeftDoubleBracket]", 
     "1", "\[RightDoubleBracket]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5685554765049973`*^9, 3.568555591549502*^9}, {
  3.577436444150626*^9, 3.577436456138179*^9}}],

Cell[TextData[{
 StyleBox["The list has a structure {order + 2, contribution to the energy \
density at order}, where perfect fluid hydro corresponds to order = 0, \
viscous hydro to order = 1 etc. All terms are normalized with respect to ",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.577368587979576*^9, 
  3.5773685887932587`*^9}, {3.577436467771658*^9, 3.577436483533025*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 1", "Section",
 CellChangeTimes->{{3.568634893107936*^9, 3.568634899975305*^9}}],

Cell[TextData[StyleBox["Below we calculate the data list for plotting Figure \
1 from the paper:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.568635986051021*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"data4Fig1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       ",", 
       SuperscriptBox[
        RowBox[{"Abs", "[", 
         RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "]"}], 
        RowBox[{"1", "/", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]]}], 
      "}"}], "&"}], "/@", "epsh"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.567966253871346*^9, 3.567966262495751*^9}, {
  3.568555575830851*^9, 3.5685556049417467`*^9}}],

Cell[TextData[StyleBox["Below we fit the expression governing large order \
behavior of gradient contribtions to the energy density:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.568636062064521*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solab", "=", 
  RowBox[{
   RowBox[{"FindFit", "[", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"data4Fig1", ",", "60"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", " ", "n"}], "+", "b"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], ",", "n"}], "]"}], "//", 
   "N"}]}]], "Input",
 CellChangeTimes->{{3.567966264101355*^9, 3.5679663192327337`*^9}, {
   3.567966354254149*^9, 3.5679664066923103`*^9}, {3.56800726752136*^9, 
   3.568007273478558*^9}, {3.568007346612574*^9, 3.568007351796484*^9}, {
   3.5680074202366056`*^9, 3.5680074368272123`*^9}, {3.568007496410817*^9, 
   3.568007496626248*^9}, 3.568555614561771*^9, {3.568636216043812*^9, 
   3.5686362166084013`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", "0.057767663778103794`"}], ",", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", "0.3133302483807202`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5686362170575123`*^9, 3.568702774525345*^9, 
  3.57743656084098*^9}]
}, Open  ]],

Cell[TextData[StyleBox["This is Figure 1 from the paper:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.5686361136393223`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"data4Fig1", ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Gray", "]"}], ",", 
        RowBox[{"PointSize", "[", "0.011", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", "n"}], "+", "b"}], "//.", "solab"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "245"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"White", ",", "Thick"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", " ", "n"}], "+", "b"}], "//.", "solab"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "240"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Magenta", ",", "Thick", ",", "Dashed"}], "}"}]}]}], "]"}], 
   ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<n\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\((\*FractionBox[SubscriptBox[\(\[Epsilon]\), \
\(n\)], SubscriptBox[\(\[Epsilon]\), \(2\)]])\), \(1/n\)]\)\>\""}], "}"}]}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "250"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "14"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "->", 
    RowBox[{"{", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ","}], "*)"}], 
     RowBox[{"FontSize", "\[Rule]", "22"}], "}"}]}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", "Thick"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.568007281349513*^9, 3.5680072849094687`*^9}, {
   3.568007373054381*^9, 3.5680073999266157`*^9}, {3.568007442948975*^9, 
   3.568007500908001*^9}, {3.568101248327939*^9, 3.5681013238043013`*^9}, {
   3.568101355669958*^9, 3.568101383847035*^9}, {3.568101500411138*^9, 
   3.568101745014372*^9}, {3.568101797518108*^9, 3.568101854898636*^9}, {
   3.5681021758761*^9, 3.5681021998423157`*^9}, {3.568102280759112*^9, 
   3.5681023045826178`*^9}, 3.568555632243723*^9, {3.568634727540086*^9, 
   3.568634775020453*^9}, {3.5686391985722637`*^9, 3.5686392082433233`*^9}, {
   3.577436549271583*^9, 3.577436552294962*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[
     0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
     PointSize[0.011], PointBox[CompressedData["
1:eJw10nk8VXkfB/AzjSVLKbKkcN1KhZBljLR8GkuUnezpXO7lXlxqaiqmcmkZ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      
      "]]}, {}}, {{}, {}, 
    {GrayLevel[1], Thickness[Large], LineBox[CompressedData["
1:eJwVkHk4lAkAxicVxU4mVrnKfX4pqger0bxLWIt15BiE2Sk1M5qPlbSKSJsc
pWMTUsaZHLU50qI1u7G5ms0xzWxKbc6tnbbkSEqz9o/3+f33/t7nNWBH+0Uq
UCgUr8X8zzeckfRbc+Lt1CEX7XyqWGho6C65S69nCOz44sP3BoShtKejefQ2
xubzF7J3JQ8Ivz9pLjtOH2AEuY0o6E/2CxXbRNEJ9BFGcW3KP1fFfUIRq8gm
jj7F4H12KIFr90BY+1PG+e/oS9EUzm4t2nlPaBT0ySmGrg4WdVTf0bpEmMrT
YGapGGNZd6fzHkofYy033WO+wwpHI6aL/k5+zqhUlyXdrdyCgw63z5B+Lxn5
fqkNGlJ7dCrWPLZ+O8kInUzrmq12RJW2yi0ed5Yx9y7x6ea4L1Fo+cgyFB8Y
Gyr4bjaKO8AJQE0whQL3tBzBbJQrKnmPx8rtFOCdMz2eutwd0wvX+aLCZWCI
M9dJYj3AHXfT1BhShKYz0/nNgBc+pv1RSKOtxKuYjTWcrT7ILz91YCJWBc5M
zxt3OL4I11KLelpDRbZ0ufl0ox/yTuxjMlVoEP0boqUq34kzIXRugcNqLCn0
SKXaBEBnMC6LDFCDxZiU/ToxENWaXf6b0tXh2i5vbqgLQu+SY5tSrn4O5ra2
zDCFYMxX+te2PtFA+NeG/S88QrDlxnqDIOpaBE/qngtODgUlzLMk2UIT7tb1
HTX3d2GgO6c7J0wLVkpjB0eWhsNhxGkZPUkbivF1BQtbI3AzaJyg5+qA13r6
8gKDhQ1Z5fMWXbroodLMyEEWtnE7ByvG18HMgsXvPfYtfBWV2Oq6ekiiHY02
NmWjWX4lSmaiD1Eb14onZOOi78uNufX6i38ZVRRH7sZsavvv9l4GCMuuetJN
2QNBhk9kyRMDXC6Xi8by9sC7VfrBnmuIh+mGR946RiK1XxZ5b4kRVtqrj76R
RkLeUv+nzlkj2NX3rXh+dC/kP6zQ41gaI2I+7MVd7X1wN1IlE5uNkUr9+cTF
+n249JrW8IubCQSyZ0OhwRyQBUWimb9M0Jj7cFJtmoNTusOvZ6JN0bkq/7eW
Ai6skmrHZMpmEPtaegWCB4lKYj+t1AyDrIwLw4946Iye6/hobY7H2xpzWSlR
2F6vcO5ZtzkkwzcDe3X2Y6GnlZ0ZYoGegIQ+m4b9aFeLJ9gTFmi5oLriRDAf
1C9aOqxTLFEuODDfNcVH8da6/R2rCNx5FtF/eJaPNU2+ujtWE+jX86wi3vOR
6TjZ86s6gU8C45DTn/iIdbUmmjUJMIseNvmsJLGDeeNFjSEB5WK7BOl6EuNH
qvaetyUQU/Lh3ag7Cau2ElZYOIG04YkHOZ4kit2caIMsAlcMxRWu3iTW3H8u
DNxNoLukJuiaPwm5WF/Ph0PAqDTsdlQEid7xwiGnWAKSUmH82zgSB5QLQszT
CMhGqr8pPURiIttBuTydwFLjPFP/wyR2qQ82GWQRsC6LkdxKJuGiq6Wlc5ZA
RpmBbULmom9jrpR6iUDRKHWV5WkSWXW2JzMvE2g0nh8bPLPot5XYKgkIDJf1
59BzFvsZGhcpZQTmRlv5r3JJhLY3uCRdJaBqUu1SeGlx31f+M++vETCNzF3n
fWXRJ5oqi68mQC8/PiMXkGjy/dF/6jqB/wDn7TMy
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 1], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[CompressedData["
1:eJwVxXk4lAkAB2CURI8awzSuEob4ZhypSI7vZ0dkQocjpDIYhK8iqdWWI0Vp
lcYWsm2OLlrUKrJq7NSGsuRqpGcdkbbLGMeItrW7f7zPaxi6b5tASUFBwes/
/y/va37MyupylnAKVuSrd4m6Lmt/69Jzh9Rc5rxntLFTBEZbqHaPmNys/vo2
N61TlLilTDKvp4Ns/GTOHZV3iDRGmednJK/JexX3BdyBdlF/vfe+Sck4yeHf
8XslaBO5sd7/KZMo4UaUdXR61RPRjMTuhzEJHZl9tz2DmFdFj7jXS9uLjTEp
ymtqcX5O6vffHwnlWODG0nfmOmMDpFbs7jIV7mrMJdAOZeS+I8+vcvvV228d
gm6N7HdKkpEv86wbZDQnFNRlpBv1TpFZpcltSjouyMyaMH16cZZk5g6dEv7I
hWcV6/vN5ByZ4evh3CHfgLp1LWYhzxRxwL5od3PaRlxNiumYMZkPV+ls0t4h
Hh6rcdinAhYg1XErX3edF1pc2wQqKQuxviK/+phoMzgDkrcRL9QQ+1mW0qS+
FaJmRZ36+eqYYdP6LPy2oUwrJ2ecvwSO5beuXLjgA1G6onxRLw0yOi/EX+wL
rumzJB2pBobPhPjHq/gj/rB7yUU9TXhID3m8sd2OujjfEtoaLXwMW3igOjkA
FXpa7rNhDLixmEoZ4kDk6f6+Y0f2UtD/MM2ukgbhUsOCjTWlTOhnVm6xtQ0G
j/lFcrxDG3lse5pm5E7QGSnkpo86eKrrsnYiZxdaI+XM0wp6WK8vPmf1Yjfs
Ygxy7Tn6WDyvOIGfFoJaxsu3Q9xlWJ5q4BhoysfI/g39/8Qvh6pJ8L1tjXyo
GJa45xQawNJJp/LQzlAY1TdxlwSuQHwf/RFPIQxM5K/Nlq6AdOKMn0deGPKY
NkK17wzhbvWkwMMiHMJ87k2xshEeTjh8mW4Nx/ABS43Vl4ywl2PT2y4QQFw0
OHzF1BhOo+FdgaoRkK/cq9b4wBgbWNpe6sURqFF8dOk9jwWzlNOHxXaRkJ04
98ajmwVCYC8y6Y1EWqhdKj/GBIKHUenVcVH46fy1zMRpE4iudIXLGHugqScd
5J41xeSNuWmrmj1Q8K6a8GStRJhJuWqBVzSOdNnH+VSuhIwQ2t4Zi4bnL4Wg
u5mhtvTL4FRmDMreNB5p7TBDkKsxHJbHIk0cs+9JsDn0qIz7lg2xqJr+qzpx
3BwMtdjbXtspRKdYRrCOESjlHk0aC6SQPB7HzE0hYHM0mysMpiAMv9s07zgB
77Gq7h4+hbqNjuyhDAInX0zNhMVSUNPgjRXlEPhcnPxNUiqF8iJBksFVAr0O
ws5r5RQ+iAuzdVsIRB0sLfSooDC3ZoA83UpAXnFX8LGKguZ1Y9nMcwJ0o57p
VfcoOGSV+bzsJrBp4TL9Bw0UsnxqtfP6CdR3XQvv7KbAGe4sZkwQ4C2utUjs
oUD6M31PTBHocW+Wa7+i4NMUpDw1TWCy7kPmrgEKR24NRnb9TcCiyPrnd+8p
tCRIOcIFbNT3uiSe+URhcMSmT0mVDZ6WD2k1RmEyIPFs/CI2IjIOtidMUdB3
+irbSmNjsuFkAfMzBetKlPxGZyNt9mJY3SwFV8N031UMNmhrbnJ2fqUQIGxU
LmKycZmqm5qboxCrvKiGpsvGvzZWMPQ=
      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"n\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\((\\*FractionBox[SubscriptBox[\\(\[Epsilon]\\\
), \\(n\\)], SubscriptBox[\\(\[Epsilon]\\), \\(2\\)]])\\), \\(1/n\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Thickness[Large],
  BaseStyle->{FontSize -> 22},
  Method->{},
  PlotRange->{{0, 250}, {0, 14}},
  PlotRangeClipping->True,
  PlotRangePadding->{{4.84, 4.84}, {0.27409948654265226`, 
   0.27409948654265226`}}]], "Output",
 CellChangeTimes->{
  3.568102200643787*^9, {3.5681022885233088`*^9, 3.5681023049251842`*^9}, 
   3.568555633666947*^9, {3.568634715146628*^9, 3.5686347839008703`*^9}, 
   3.568636218559786*^9, {3.568639199723029*^9, 3.5686392116179323`*^9}, 
   3.56870277640212*^9, {3.577436553509192*^9, 3.5774365629035997`*^9}}]
}, Open  ]],

Cell[TextData[{
 StyleBox["At large n, ",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"n", "!"}], ")"}], 
    RowBox[{"1", "/", "n"}]], TraditionalForm]]],
 " ",
 StyleBox["behaves like ",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "e"], "n"}], TraditionalForm]]],
 StyleBox[". This leads to the convergence radius of the Borel transform of \
the energy density being:",
  FontFamily->"Courier"]
}], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.568636062064521*^9}, {3.568636122817247*^9, 3.568636195149609*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"convradiusestim", "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "//.", "solab"}], ")"}], "E"}], ")"}], 
    RowBox[{"-", "1"}]], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.5680101628641853`*^9, 3.568010167677664*^9}, {
  3.568636201316615*^9, 3.56863620182446*^9}}],

Cell[BoxData["6.368258937812247`"], "Output",
 CellChangeTimes->{
  3.568009914601778*^9, 3.568010169476203*^9, 3.568052896983912*^9, 
   3.568092009755261*^9, 3.568102110799849*^9, {3.568555686818438*^9, 
   3.568555690205597*^9}, 3.568634862545012*^9, 3.568636202150951*^9, 
   3.568702779424787*^9, 3.577436572352262*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Including the factor of 2/3 relevant for comparison \
with quasinormal mode\[CloseCurlyQuote]s frequency leads to:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.568636062064521*^9}, {3.568636122817247*^9, 3.568636195149609*^9}, {
  3.568636234064025*^9, 3.568636275164337*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Abs\[Omega]fit", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "/", "3"}], "convradiusestim"}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.5680094632051497`*^9, 3.568009495224222*^9}, {
  3.568009799320188*^9, 3.5680098057787447`*^9}, {3.568009876634755*^9, 
  3.5680098769370537`*^9}, {3.5680101720858583`*^9, 3.568010189155895*^9}, {
  3.56863620506455*^9, 3.568636205568347*^9}}],

Cell[BoxData["4.245505958541498`"], "Output",
 CellChangeTimes->{3.568009806235799*^9, 3.568009877314788*^9, 
  3.568010189451951*^9, 3.568052899002405*^9, 3.568092011072116*^9, 
  3.568102112265129*^9, 3.568555691696392*^9, 3.568634864732172*^9, 
  3.5686362059299383`*^9, 3.568702780791363*^9, 3.5774365740141573`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["This is also the quantity we provide in the caption \
of Figure 2.",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.568636062064521*^9}, {3.568636122817247*^9, 3.568636195149609*^9}, {
  3.568636234064025*^9, 3.5686363021393423`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 2", "Section",
 CellChangeTimes->{{3.568634893107936*^9, 3.568634899975305*^9}, {
  3.5686349723356743`*^9, 3.56863497256662*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"reim", "[", "z_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Re", "[", "z", "]"}], ",", 
    RowBox[{"Im", "[", "z", "]"}]}], "}"}]}]], "Input"],

Cell[TextData[StyleBox["ord is half the maximal order in the gradient \
expansion:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.568636062064521*^9}, {3.568636122817247*^9, 3.568636195149609*^9}, {
  3.568636234064025*^9, 3.5686363021393423`*^9}, {3.5686367829456863`*^9, 
  3.568636801615294*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ord", "=", "120"}], ";"}]], "Input",
 CellChangeTimes->{{3.566556540717619*^9, 3.566556545633987*^9}, {
  3.566558110336924*^9, 3.566558111288569*^9}, {3.566630420510927*^9, 
  3.566630422029372*^9}, {3.568010319032298*^9, 3.568010366958197*^9}, {
  3.568555705923213*^9, 3.568555715250317*^9}, {3.56863675599047*^9, 
  3.568636758659446*^9}}],

Cell[TextData[{
 StyleBox["epshB is the Borel transform of hydrodynamic energy density (u = ",
  
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Tau]", 
    RowBox[{
     RowBox[{"-", "2"}], "/", "3"}]], TraditionalForm]]],
 " ",
 StyleBox["where ",
  FontFamily->"Courier"],
 " \[Tau]",
 StyleBox[" is the proper time):",
  FontFamily->"Courier"]
}], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.568636062064521*^9}, {3.568636122817247*^9, 3.568636195149609*^9}, {
  3.568636234064025*^9, 3.5686363021393423`*^9}, {3.5686367829456863`*^9, 
  3.568636801615294*^9}, {3.5686369569172993`*^9, 3.56863697400299*^9}, {
  3.568637766469022*^9, 3.568637794453027*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"epshB", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"epsh", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
        "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      FractionBox["1", 
       RowBox[{"Factorial", "[", 
        RowBox[{
         RowBox[{
         "epsh", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}]], 
      SuperscriptBox["u", 
       RowBox[{
        RowBox[{
        "epsh", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{
        RowBox[{"2", "ord"}], "+", "1"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.5680103861983633`*^9, 3.568010578395207*^9}, {
  3.568052973682599*^9, 3.568052976432316*^9}, {3.568092025245604*^9, 
  3.568092025443742*^9}, {3.568636907412505*^9, 3.5686369383125668`*^9}}],

Cell[TextData[StyleBox["pade is a simple analytic continuation of epshB:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.568636062064521*^9}, {3.568636122817247*^9, 3.568636195149609*^9}, {
  3.568636234064025*^9, 3.5686363021393423`*^9}, {3.5686367829456863`*^9, 
  3.568636801615294*^9}, {3.5686369569172993`*^9, 3.56863702494816*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pade", "=", 
   RowBox[{"PadeApproximant", "[", 
    RowBox[{"epshB", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{"ord", ",", "ord"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5680529485840197`*^9, 3.568052990262933*^9}, {
   3.568053199826839*^9, 3.5680532134084*^9}, 3.568636981518506*^9, 
   3.568637033081069*^9}],

Cell[TextData[StyleBox["Of course, we should trust it only in some vicinity \
of u = 0. zerosNUMERATOR are the list of zeros of the numerator of pade:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.568636062064521*^9}, {3.568636122817247*^9, 3.568636195149609*^9}, {
  3.568636234064025*^9, 3.5686363021393423`*^9}, {3.5686367829456863`*^9, 
  3.568636801615294*^9}, {3.5686369569172993`*^9, 3.56863702494816*^9}, {
  3.5686371031815*^9, 3.568637133890561*^9}, {3.568637312040608*^9, 
  3.568637331598085*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"zerosNUMERATOR", " ", "=", " ", 
   RowBox[{"u", " ", "/.", " ", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Numerator", "[", "pade", "]"}], " ", "==", " ", "0"}], ",", 
      " ", "u", ",", " ", 
      RowBox[{"WorkingPrecision", " ", "\[Rule]", " ", "450"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.566556550509151*^9, 3.5665565515632153`*^9}, {
  3.56663015790618*^9, 3.566630167618492*^9}, {3.5666320422569*^9, 
  3.566632103203236*^9}, {3.568010607275098*^9, 3.568010640776515*^9}, {
  3.568053224041194*^9, 3.568053260276761*^9}, {3.5686370468853407`*^9, 
  3.568637050498602*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NSolve", "::", "precw"}], "MessageName"], ":", 
  " ", "\<\"The precision of the argument function \
(\[NoBreak]\\!\\({u\\^2\\/2 - \
\\(\\(3.3822441245541732208277592617178824818282874654062944537501148926530030\
437071138545899146535166571225768090860825566306530433618004432509316449340443\
503507017722925734541422565824398757534529805875602772980273992064667705454919\
860080478222485662734076312710178399876823172564191755729026385973993901786695\
415285037477609838284938162986508810073413778027116407345136526093311650185118\
716892803645584381259000207931256723390857232927571746153508230008975077178034\
246793825534030015513`449.698970004336\\\\ u\\^3\\)\\) + \
\\(\\(\[LeftSkeleton] 70 \[RightSkeleton]\\)\\) + \\(\\(\[LeftSkeleton] 69 \
\[RightSkeleton]\\)\\)}\\)\[NoBreak]) is less than WorkingPrecision (\
\[NoBreak]\\!\\(450\\)\[NoBreak]). \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/precw\\\", \
ButtonNote -> \\\"NSolve::precw\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.568053265695129*^9, 3.568092033948668*^9, 
  3.5681021308483677`*^9, 3.568637057049399*^9, 3.568702793218508*^9}]
}, Open  ]],

Cell[TextData[StyleBox["zerosDENOMINATOR are the list of zeros of the \
denominator of pade:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568634985993293*^9, 3.56863506083181*^9}, {
  3.568635840616969*^9, 3.5686358426638403`*^9}, {3.568635944733836*^9, 
  3.568636062064521*^9}, {3.568636122817247*^9, 3.568636195149609*^9}, {
  3.568636234064025*^9, 3.5686363021393423`*^9}, {3.5686367829456863`*^9, 
  3.568636801615294*^9}, {3.5686369569172993`*^9, 3.56863702494816*^9}, {
  3.5686371031815*^9, 3.568637152481906*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zerosDENOMINATOR", " ", "=", " ", 
   RowBox[{"u", " ", "/.", " ", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Denominator", "[", "pade", "]"}], " ", "==", " ", "0"}], ",", 
      " ", "u", ",", " ", 
      RowBox[{"WorkingPrecision", " ", "\[Rule]", " ", "450"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.566556550509151*^9, 3.5665565515632153`*^9}, {
  3.56663015790618*^9, 3.566630167618492*^9}, {3.5666320422569*^9, 
  3.566632103203236*^9}, {3.568010607275098*^9, 3.568010640776515*^9}, {
  3.568053224041194*^9, 3.568053233332876*^9}, {3.568053331789147*^9, 
  3.568053335706882*^9}, {3.568637076818956*^9, 3.5686370840560417`*^9}}],

Cell[TextData[StyleBox["The singularities of the analytic continuation of the \
Borel transform are zeros of the denominator, which are not at the same time \
zeros of the numerator. We have to investigate this issue numerically. Below \
we plot zeros both for the numerator and the denominator of pade.",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568637163676029*^9, 3.568637266167145*^9}, {
  3.568637462325614*^9, 3.5686374824776793`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotzerosNUMERATOR", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{"reim", ",", "zerosNUMERATOR"}], "]"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Green", "}"}]}], ",", 
    RowBox[{"BaseStyle", "->", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ","}], "*)"}], 
      RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Re \!\(\*SubscriptBox[\(\[Zeta]\), \(0\)]\)\>\"", ",", 
       "\"\<Im \!\(\*SubscriptBox[\(\[Zeta]\), \(0\)]\)\>\""}], "}"}]}], ",", 
    
    RowBox[{"AxesStyle", "\[Rule]", "Thick"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5680533050602837`*^9, 3.568053307019458*^9}, {
  3.5680533811391563`*^9, 3.5680533963134336`*^9}, {3.568053476298276*^9, 
  3.568053483088462*^9}, {3.568638841990679*^9, 3.5686388424042473`*^9}, {
  3.568639218311922*^9, 3.5686392187059*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0, 1, 0], PointBox[CompressedData["
1:eJyF1f1P1AUcB3DGTIFLvLvv3QHycByHkJAcMAJDgTfIM/gALgEzJEGa2TQR
ULNUGAqMp4KUBw15kESUAWk8mA+fpiAIm+QpKpBSBsk82MgHEhKqrWz7/NJ7
e++911/wVm3aHrlZX09Pb/df/XsPC49Cn/yuJL1/UthWc379itdfeXR5tI9E
MHpl+/5BVUKTwSu3lj7+LSHiP/9flD8FtXWnieGh3NeS2yYlZhxb6dzxeY4Y
/qtrZoouSYkZ1yYO2k2XiJHV96VrRIeUmKFeaZRmWSdGy0JxbmevlJiRHv/x
26LLYtydvydK/76UmDGVviJv4I4YCdv67hmOS4kZLV0Wa+ueinG5sNVnTE8g
ZmzoeSu1RC5BV0j69xcVAjGj+fx3ST2eEsQJ4fcLNAIx49eiBz8nJUhgtae5
dm+YQMw4EHtdfblQgrDiAPuvPhSIGQVf7DPVtUvgVBPRI8sTiBm1T2olXjMS
KDyUIoOzAjFD5hj7cGaZFLmV4+KqQYGY4Vlf7pa9X4pdsTdOyYxkxIzorBhT
dEmR0ZoWU7pMRsxwzqyZc8RMwBlDs8akHTJixsQx8jPeIcDBMvrB2GkZMaOv
3r6gPk2A9fSLlgovc2JGzo2cSZ9eAXMn1xckPJYRMz6gqYf3PGS4Pls+7O0s
J2aU9Vvqvq6VYXFMadWzT+TEjGM6lVeRWo7bTnHush45MeORLii16ZQco7cC
RjxtFcSMI902h72XK5Diu3auTYaCmHHneKN79aACfp1HPq3UKYgZ81r7zOfA
BJoKt50p1YbEjIhdcflJuSaIfJ5kdyXWhJjRq4oJ+milKVaFl/uODpgQM6Km
VpfkqMww5XDVSJpoSsxwPuccohEthFd8Y0WgnhkxIzxPOrh9vjmSw+rzNjWY
ETMeeg+EipZY4IbY+0rH3oXEDM8Xsa4Hki2xo337xaMp5sQMg8aKFu1VKzgG
JheObFYSM5LXdJy9s0CJ8kSNvvCtBTFDZysp1h62xt1LIUPPX1oSM25X67sZ
dKvQZmsnafZXEjPMygYd97upoZ+7Zfq1OGtihmdV9g+Rj23RvmA2XxOlImZk
bawyLnZdhPc7chuaMm2JGf3adZHtBfYItn5ncrzLhpgRePSbbFH/YtikpuSL
8hcTMwx9Mu9HzziiTBb/7saNamJG68Elw/q+ThieujA8v05OzPgleXZrxKQG
zxKH8rYFOhEzCo9Ll5296IILaXWB1TGuxIyhAW3qot2u0MybHRoYcydmaCx3
NiROeOBpWfTJW+YexIzZc282PqtaikN+I47X3OXEjIxD4T8Wu/iiW/Nev018
DDFjjchCuzPYFxfeKBr+7Io/MeNm2/LI2aUBmONlo6U/1hIz0l9WPhreFYAT
itWJxtdWETMWhJ7ZYuAQis6tLtPqoFBixskEq+D62lD8+3eSjL6y5g1rkHri
dJvnzXXEjD8BtW0oEA==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"Re \\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(0\\)]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"Im \\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(0\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0., 0.},
  AxesStyle->Thickness[Large],
  BaseStyle->{FontSize -> 20},
  ImageSize->{607., Automatic},
  Method->{},
  PlotRange->{{-7.993115587630105, 33.59921120585065}, {-27.377404891792658`, 
   27.322736383916883`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.8318465358696152, 0.8318465358696152}, {
   1.094002825514191, 1.094002825514191}}]], "Output",
 CellChangeTimes->{3.568638857011671*^9, 3.5686392191506977`*^9, 
  3.568702797252603*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotzerosDENOMINATOR", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{"reim", ",", "zerosDENOMINATOR"}], "]"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Gray", "]"}], ",", 
       RowBox[{"PointSize", "[", "0.015", "]"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "->", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ","}], "*)"}], 
      RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Re \!\(\*SubscriptBox[\(\[Zeta]\), \(0\)]\)\>\"", ",", 
       "\"\<Im \!\(\*SubscriptBox[\(\[Zeta]\), \(0\)]\)\>\""}], "}"}]}], ",", 
    
    RowBox[{"AxesStyle", "\[Rule]", "Thick"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.568053323117476*^9, 3.568053325314707*^9}, {
  3.568053404549079*^9, 3.568053410475443*^9}, {3.5680534876728697`*^9, 
  3.5680535168081293`*^9}, {3.568102160870227*^9, 3.5681021640057173`*^9}, {
  3.5681024006842413`*^9, 3.568102445579936*^9}, {3.568638845931116*^9, 
  3.5686388462913113`*^9}, {3.568639224463017*^9, 3.568639224769912*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[
    0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
    PointSize[0.015], PointBox[CompressedData["
1:eJxd1X1M1AUYB/A7OJAk3N397o5DXg9RIiGFRBNBvpe8mfjCOxrqQJgKymVT
QRQNEeWGU+Qt2EwBh+YhmZUiavDgC8Pw0swjhxflSzNQSD10EKbZVrY9z/bd
d5+/v388mjRdbIaVSCTKfZV/ejhtn/jg7SEyXiwzjTGL25m1lcLvH1iG3Un0
75W1NJxZMufN1+4LTg6VCWNf27vHrEk/Yffap2sePEmP+d+rn2W1dBVIkfO4
oHl3i5yY0dcq7ywtkSKt2PlFeaucmDEUYTV1tFqKPee1vjEdcmLG0rWmz1wN
Ulw+Xp3VeU1OzNBV7cuxb5MiZd3h++JeOTFjcH3Ho1s/STGSOPmY3aCcmOFz
XNJqGJIi2LF+T79IIGakJK3aXq2UYfBS0YLTKoGYscLkE9wVJIM+M9RYNEUg
Zsyx3U/Z6TLY1WUkZ84TiBm9SsnCk2UyzNRYbAsyBWLGlJU5uHlJhrTYKN++
3QIxY/P8jlvqFzLo8px/6/hKIGYUPlmS2D5LjsZfSi/MMQvEjI7tpxwmbXu1
g/pQ7d43FMSM/j//sDvSKUf24Yqa20EKYkbN29HdJ9QCnEaNoZs+UhAzSkai
ei/oBBTHxb08aFAQM7qbvPc2FQjwGB1prg1xJmaUP66au/Z7ATtHss4Y+hTE
DBvzjcr4QAX8C7r2jPopiRkuix7dCWpQ4MhfmkbrXCUx40uvHqPIXYlB2wvq
8E4lMeNo9CehjYeUcDCr9sW7q4gZmS9lopXTVIjVt0Wa81XEjC7Dga/111U4
Wti/s/6eiphxx75wR+k2RzQ2moZq4h2JGVaSj5WaEDXqJMn51lcdiRnaELIo
HZyQ+9A572iCmpgRMrP6ae1jJ6RssuTNfqAmZswYMG6sGBiP4ZBvrMUVTsQM
3aEttR42LphXHuU6Lmk8McOvM9e5C66ocbM05WudiRnSY37jfNvcYLshqfHy
KhdihiRC0tR30Q23VaJlORnuxIwfreY2xC32gL3h2+upda7EjOa0jXPFeRo8
/+6K/sMrbsQMUeamA6Z2TziGTepa4+BBzJjWfs47AV5IDJ7nPbbbg5ihja24
ExY4EatNhTr/Yi9iRnx4YYqd1yRs9dtsKb+vIWZ4B1Q1P5X4IOPs1izDsCcx
g7pL8tJ7fDD/ZT9ZSnyIGU8TGiKDTvqiVxd4MVkzgZixM2FXfJnNVDxcc7U+
MuIdYoZ3pd58qtUf0V/oFt5MCSBmLN9iGhByA2Ab/e7W6wPTiRlnb16aHd8W
gGzj58ai1onEjHPTxSXi+7NwPtzTfoNhKjHDq3yddaW/Fjvqa34et2IxMePX
e8+L31r1Pu5mKJ7F3HiPmBFY9+k2/fMwuIy5Jkkd0hIzlrekr14fGY4Y5YTR
Zc/iiBnnD+9fEx4agQyzNjxpRhQxY0H3XZtTmRGokuyuSE1YSMxYt3SlPDt1
Ec7W68Pqf0gkZsye3NNrypdo//uHfwOEDjvA
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"Re \\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(0\\)]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"Im \\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(0\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0., 0.},
  AxesStyle->Thickness[Large],
  BaseStyle->{FontSize -> 20},
  ImageSize->{589., Automatic},
  Method->{},
  PlotRange->{{-16.020135166925918`, 
   38.00404549161904}, {-31.172072316718562`, 31.02255209536037}},
  PlotRangeClipping->True,
  PlotRangePadding->{{1.0804836131708992`, 1.0804836131708992`}, {
   1.2438924882415787`, 1.2438924882415787`}}]], "Output",
 CellChangeTimes->{3.568638863773941*^9, 3.5686392250932283`*^9, 
  3.568702798233666*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plotzerosDENOMINATOR", ",", "plotzerosNUMERATOR"}], "]"}]], "Input",\

 CellChangeTimes->{{3.568053413082654*^9, 3.5680534284819527`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[
     0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
     PointSize[0.015], PointBox[CompressedData["
1:eJxd1X1M1AUYB/A7OJAk3N397o5DXg9RIiGFRBNBvpe8mfjCOxrqQJgKymVT
QRQNEeWGU+Qt2EwBh+YhmZUiavDgC8Pw0swjhxflSzNQSD10EKbZVrY9z/bd
d5+/v388mjRdbIaVSCTKfZV/ejhtn/jg7SEyXiwzjTGL25m1lcLvH1iG3Un0
75W1NJxZMufN1+4LTg6VCWNf27vHrEk/Yffap2sePEmP+d+rn2W1dBVIkfO4
oHl3i5yY0dcq7ywtkSKt2PlFeaucmDEUYTV1tFqKPee1vjEdcmLG0rWmz1wN
Ulw+Xp3VeU1OzNBV7cuxb5MiZd3h++JeOTFjcH3Ho1s/STGSOPmY3aCcmOFz
XNJqGJIi2LF+T79IIGakJK3aXq2UYfBS0YLTKoGYscLkE9wVJIM+M9RYNEUg
Zsyx3U/Z6TLY1WUkZ84TiBm9SsnCk2UyzNRYbAsyBWLGlJU5uHlJhrTYKN++
3QIxY/P8jlvqFzLo8px/6/hKIGYUPlmS2D5LjsZfSi/MMQvEjI7tpxwmbXu1
g/pQ7d43FMSM/j//sDvSKUf24Yqa20EKYkbN29HdJ9QCnEaNoZs+UhAzSkai
ei/oBBTHxb08aFAQM7qbvPc2FQjwGB1prg1xJmaUP66au/Z7ATtHss4Y+hTE
DBvzjcr4QAX8C7r2jPopiRkuix7dCWpQ4MhfmkbrXCUx40uvHqPIXYlB2wvq
8E4lMeNo9CehjYeUcDCr9sW7q4gZmS9lopXTVIjVt0Wa81XEjC7Dga/111U4
Wti/s/6eiphxx75wR+k2RzQ2moZq4h2JGVaSj5WaEDXqJMn51lcdiRnaELIo
HZyQ+9A572iCmpgRMrP6ae1jJ6RssuTNfqAmZswYMG6sGBiP4ZBvrMUVTsQM
3aEttR42LphXHuU6Lmk8McOvM9e5C66ocbM05WudiRnSY37jfNvcYLshqfHy
KhdihiRC0tR30Q23VaJlORnuxIwfreY2xC32gL3h2+upda7EjOa0jXPFeRo8
/+6K/sMrbsQMUeamA6Z2TziGTepa4+BBzJjWfs47AV5IDJ7nPbbbg5ihja24
ExY4EatNhTr/Yi9iRnx4YYqd1yRs9dtsKb+vIWZ4B1Q1P5X4IOPs1izDsCcx
g7pL8tJ7fDD/ZT9ZSnyIGU8TGiKDTvqiVxd4MVkzgZixM2FXfJnNVDxcc7U+
MuIdYoZ3pd58qtUf0V/oFt5MCSBmLN9iGhByA2Ab/e7W6wPTiRlnb16aHd8W
gGzj58ai1onEjHPTxSXi+7NwPtzTfoNhKjHDq3yddaW/Fjvqa34et2IxMePX
e8+L31r1Pu5mKJ7F3HiPmBFY9+k2/fMwuIy5Jkkd0hIzlrekr14fGY4Y5YTR
Zc/iiBnnD+9fEx4agQyzNjxpRhQxY0H3XZtTmRGokuyuSE1YSMxYt3SlPDt1
Ec7W68Pqf0gkZsye3NNrypdo//uHfwOEDjvA
      "]]}, {}}, {{}, 
    {RGBColor[0, 1, 0], PointBox[CompressedData["
1:eJyF1f1P1AUcB3DGTIFLvLvv3QHycByHkJAcMAJDgTfIM/gALgEzJEGa2TQR
ULNUGAqMp4KUBw15kESUAWk8mA+fpiAIm+QpKpBSBsk82MgHEhKqrWz7/NJ7
e++911/wVm3aHrlZX09Pb/df/XsPC49Cn/yuJL1/UthWc379itdfeXR5tI9E
MHpl+/5BVUKTwSu3lj7+LSHiP/9flD8FtXWnieGh3NeS2yYlZhxb6dzxeY4Y
/qtrZoouSYkZ1yYO2k2XiJHV96VrRIeUmKFeaZRmWSdGy0JxbmevlJiRHv/x
26LLYtydvydK/76UmDGVviJv4I4YCdv67hmOS4kZLV0Wa+ueinG5sNVnTE8g
ZmzoeSu1RC5BV0j69xcVAjGj+fx3ST2eEsQJ4fcLNAIx49eiBz8nJUhgtae5
dm+YQMw4EHtdfblQgrDiAPuvPhSIGQVf7DPVtUvgVBPRI8sTiBm1T2olXjMS
KDyUIoOzAjFD5hj7cGaZFLmV4+KqQYGY4Vlf7pa9X4pdsTdOyYxkxIzorBhT
dEmR0ZoWU7pMRsxwzqyZc8RMwBlDs8akHTJixsQx8jPeIcDBMvrB2GkZMaOv
3r6gPk2A9fSLlgovc2JGzo2cSZ9eAXMn1xckPJYRMz6gqYf3PGS4Pls+7O0s
J2aU9Vvqvq6VYXFMadWzT+TEjGM6lVeRWo7bTnHush45MeORLii16ZQco7cC
RjxtFcSMI902h72XK5Diu3auTYaCmHHneKN79aACfp1HPq3UKYgZ81r7zOfA
BJoKt50p1YbEjIhdcflJuSaIfJ5kdyXWhJjRq4oJ+milKVaFl/uODpgQM6Km
VpfkqMww5XDVSJpoSsxwPuccohEthFd8Y0WgnhkxIzxPOrh9vjmSw+rzNjWY
ETMeeg+EipZY4IbY+0rH3oXEDM8Xsa4Hki2xo337xaMp5sQMg8aKFu1VKzgG
JheObFYSM5LXdJy9s0CJ8kSNvvCtBTFDZysp1h62xt1LIUPPX1oSM25X67sZ
dKvQZmsnafZXEjPMygYd97upoZ+7Zfq1OGtihmdV9g+Rj23RvmA2XxOlImZk
bawyLnZdhPc7chuaMm2JGf3adZHtBfYItn5ncrzLhpgRePSbbFH/YtikpuSL
8hcTMwx9Mu9HzziiTBb/7saNamJG68Elw/q+ThieujA8v05OzPgleXZrxKQG
zxKH8rYFOhEzCo9Ll5296IILaXWB1TGuxIyhAW3qot2u0MybHRoYcydmaCx3
NiROeOBpWfTJW+YexIzZc282PqtaikN+I47X3OXEjIxD4T8Wu/iiW/Nev018
DDFjjchCuzPYFxfeKBr+7Io/MeNm2/LI2aUBmONlo6U/1hIz0l9WPhreFYAT
itWJxtdWETMWhJ7ZYuAQis6tLtPqoFBixskEq+D62lD8+3eSjL6y5g1rkHri
dJvnzXXEjD8BtW0oEA==
      "]]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"Re \\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(0\\)]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"Im \\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(0\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0., 0.},
  AxesStyle->Thickness[Large],
  BaseStyle->{FontSize -> 20},
  ImageSize->{590., Automatic},
  Method->{},
  PlotRange->{{-16.020135166925918`, 
   38.00404549161904}, {-31.172072316718562`, 31.02255209536037}},
  PlotRangeClipping->True,
  PlotRangePadding->{{1.0804836131708992`, 1.0804836131708992`}, {
   1.2438924882415787`, 1.2438924882415787`}}]], "Output",
 CellChangeTimes->{3.56863887383739*^9, 3.568639227860786*^9, 
  3.5687028039117117`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5686388718596983`*^9, 3.568638871892353*^9}}],

Cell[TextData[StyleBox["Superficially it seems that lots of zeros coincide on \
top of each other. The plot is symmetric with respect to Im -> -Im, so let' s \
investigate  closer zeros on the negative real axis between - 10 and 0 (these \
are selected by the condition cond1) and the discetized branch-cut closest to \
0 at Im > 0 (selected by the condition cond2).",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.5686375423340797`*^9, 3.5686376226570463`*^9}, {
  3.568637676609161*^9, 3.568637697886938*^9}, {3.568637753185959*^9, 
  3.568637754797419*^9}, {3.5686378052155323`*^9, 3.568637864766292*^9}, {
  3.568638018128229*^9, 3.568638040031396*^9}, {3.568638082342997*^9, 
  3.568638082606882*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Below", " ", "we", " ", "subtract", " ", "zeros", " ", "of", " ", "the", 
   " ", "numerator", " ", "and", " ", "denominator", " ", "lying", " ", "on", 
   " ", "the", " ", "negative", " ", "axis", " ", "and", " ", "we", " ", 
   "see", " ", "that", " ", "they", " ", "cancel", " ", "with", " ", "each", 
   " ", "other", " ", "with", " ", "large", " ", "accuracy", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"at", " ", "leasy", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "100"}]]}], ")"}], ".", " ", "We"}], " ", "interpret", 
   " ", "these", " ", "singularities", " ", "of", " ", "the", " ", 
   "denominator", " ", "as", " ", "the", " ", "apparent", " ", 
   RowBox[{"ones", ".", " ", "Moreover"}]}], ",", " ", 
  RowBox[{
  "analysis", " ", "of", " ", "the", " ", "convergence", " ", "radius", " ", 
   "of", " ", "Borel", " ", "resummed", " ", "series", " ", "is", " ", "not", 
   " ", "consisent", " ", "with", " ", "any", " ", "of", " ", "those", " ", 
   "singularities"}], ",", " ", 
  RowBox[{
  "which", " ", "is", " ", "another", " ", "justification", " ", "for", " ", 
   "neglecting", " ", 
   RowBox[{"them", "."}]}]}]], "Text",
 CellChangeTimes->{{3.5686380942852783`*^9, 3.568638240418722*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cond1", "[", "u_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", "u", "]"}], "<", "0.1"}], " ", "&&", " ", 
    RowBox[{
     RowBox[{"Re", "[", "u", "]"}], "<", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", "u", "]"}], ">", 
     RowBox[{"-", "10"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.568637536521372*^9, 3.56863753656101*^9}, {
   3.568637905708171*^9, 3.568637967738254*^9}, {3.568638263957337*^9, 
   3.568638274899364*^9}, 3.568638373887212*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Select", "[", 
    RowBox[{"zerosNUMERATOR", ",", 
     RowBox[{
      RowBox[{"cond1", "[", "#", "]"}], "&"}]}], "]"}], "-", 
   RowBox[{"Select", "[", 
    RowBox[{"zerosDENOMINATOR", ",", 
     RowBox[{
      RowBox[{"cond1", "[", "#", "]"}], "&"}]}], "]"}]}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.568637943864065*^9, 3.568637996290743*^9}, {
  3.568638675061281*^9, 3.568638675996442*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.0718840774716222`*^-103", ",", 
   RowBox[{"-", "9.27273915033503`*^-155"}], ",", 
   RowBox[{"-", "2.841476443171018`*^-158"}], ",", 
   "3.9488016921426605`*^-161", ",", "1.403815834577371`*^-162"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.568637959670432*^9, 3.568637996693945*^9}, 
   3.5686383754468107`*^9, 3.568638676652993*^9, 3.568702809463738*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cond2", "[", "u_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", "u", "]"}], ">", "4"}], " ", "&&", " ", 
    RowBox[{
     RowBox[{"Im", "[", "u", "]"}], "<", "6"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", "u", "]"}], ">", "0"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.568637536521372*^9, 3.56863753656101*^9}, {
  3.568637905708171*^9, 3.568637967738254*^9}, {3.5686383026606207`*^9, 
  3.5686383508735857`*^9}, {3.56863839426464*^9, 3.568638395048017*^9}}],

Cell[TextData[StyleBox["The same subtraction for zeros forming descretized \
branch - cut do not show similar cancellation indicating that those zeros of \
the denominator and the actual singularities of the analytic continuation of \
the Borel transform of the hydrodynamic energy density :",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568638437481926*^9, 3.568638451453968*^9}, {
   3.568638530272846*^9, 3.5686385974210997`*^9}, {3.5686386377002687`*^9, 
   3.568638662772601*^9}, 3.568638763961364*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"zerosNUMERATOR", ",", 
      RowBox[{
       RowBox[{"cond2", "[", "#", "]"}], "&"}]}], "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{"Range", "[", "20", "]"}], "\[RightDoubleBracket]"}], "-", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"zerosDENOMINATOR", ",", 
      RowBox[{
       RowBox[{"cond2", "[", "#", "]"}], "&"}]}], "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{"Range", "[", "20", "]"}], "\[RightDoubleBracket]"}]}], "//", 
  "N"}]], "Input",
 CellChangeTimes->{{3.5686383866297607`*^9, 3.5686384111977673`*^9}, {
  3.568638670986391*^9, 3.568638671561823*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.10031622036925`*^-9"}], "-", 
    RowBox[{"2.224282750931842`*^-10", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.808185373954067`*^-8"}], "+", 
    RowBox[{"8.019670679644178`*^-9", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.413475679632909`*^-7"}], "+", 
    RowBox[{"9.424274555713856`*^-8", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4.2905599580089076`*^-7"}], "+", 
    RowBox[{"4.837881828463881`*^-7", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "9.258044262817805`*^-7"}], "+", 
    RowBox[{"1.6662880812516314`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.4828369676371047`*^-6"}], "+", 
    RowBox[{"4.495208353893958`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.5930212260471776`*^-6"}], "+", 
    RowBox[{"0.000010268208714605944`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.817559228998712`*^-7"}], "+", 
    RowBox[{"0.000020786917015214445`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"4.627852223750288`*^-6", "+", 
    RowBox[{"0.00003840102927900295`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.000015769360661664444`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00006604665215679283`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.00003750286319525936`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0001072931604700649`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.00007569831595405813`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00016641671090794773`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.00013813205582191896`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00024852178390856683`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.00023479778441610216`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00035973438977599496`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.00037823478725231225`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0005074914237205491`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0005838783430202945`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0007009495207249788`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0008704416315121549`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0009515329180821844`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0012603471776398089`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0012736323282372623`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0017802410798065976`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0016854544513762245`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0024616442325129896`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0022100035272605676`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.56863838952299*^9, 3.568638411648731*^9}, 
   3.568638672071518*^9, 3.568702812228862*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Given the argument above, for the purposes of Figure \
2 in the article we removed by hand zeros from the negative real axis. The \
plot for the article can be seen below :",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.5686386834302273`*^9, 3.568638775377082*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"condFig2", "[", "u_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"Im", "[", "u", "]"}], "]"}], ">", "0.1"}], " ", "&&", " ", 
    RowBox[{
     RowBox[{"Re", "[", "u", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", "u", "]"}], "<", "30"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.568011772939699*^9, 3.568011791832816*^9}, 
   3.568092077151526*^9, {3.568092130524501*^9, 3.568092160218371*^9}, {
   3.568102458051461*^9, 3.568102525089981*^9}, {3.568639128240736*^9, 
   3.568639132710579*^9}}],

Cell[BoxData[
 RowBox[{"plotzerosDENOMINATOR", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{"reim", ",", 
      RowBox[{"Select", "[", 
       RowBox[{"zerosDENOMINATOR", ",", "condFig2"}], "]"}]}], "]"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Gray", "]"}], ",", 
       RowBox[{"PointSize", "[", "0.011", "]"}]}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", "23"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "27"}], ",", "27"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "->", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"FontWeight", "->", "\"\<Bold\>\""}], ","}], "*)"}], 
      RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Re \!\(\*SubscriptBox[\(\[Zeta]\), \(0\)]\)\>\"", ",", 
       "\"\<Im \!\(\*SubscriptBox[\(\[Zeta]\), \(0\)]\)\>\""}], "}"}]}], ",", 
    
    RowBox[{"AxesStyle", "\[Rule]", "Thick"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.568053323117476*^9, 3.568053325314707*^9}, {
   3.568053404549079*^9, 3.568053410475443*^9}, {3.5680534876728697`*^9, 
   3.5680535168081293`*^9}, {3.568102160870227*^9, 3.5681021640057173`*^9}, {
   3.5681024006842413`*^9, 3.568102445579936*^9}, {3.568102496068487*^9, 
   3.5681025005166597`*^9}, 3.568102553433536*^9, {3.568102630130777*^9, 
   3.568102630619423*^9}, {3.5681026986293917`*^9, 3.568102871826075*^9}, 
   3.568639148023696*^9, {3.568639231480158*^9, 3.568639231810742*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[
    0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
    PointSize[0.011], PointBox[CompressedData["
1:eJxd0X1M1AUcx/EDjhvFcHf3uzsOj6dD5EZBAolNBPkw5WlgFhwP1VWLZCoo
Vy3lQcHOC+J2DlGQwVbGw9C4k+xJyTT4IsKw87JRR0wZTVZjkJB00CRKsn+/
f3z23uvvj7bImFPsKRKJih7v/+7/q/SKwyRF+aKp78QVOTFjtl8+2miVoqhe
86ipX07MWErzjFltlaLhekrUiyNyYsarB10fBdmkuHmxtXT0Bzkxw9hyqtx3
QArD2+dmPKbkxIyFd0ce3P1ZipX8py/4LMiJGZEXxf22JSkS/Tsb5kQCMcNQ
sO94q1KGheHa579WCcSMN12RiY4EGSwlyc7aTQIxY4fkQyrbI4NPR3FhSZZA
zJhSindfOi3DVq1bYioRiBmb9pZjYliGopyMqNkTAjHjyK6Ru+pHMhirNL+N
fCEQM8x/vpw/uE0O+y+NQzsmBWLGyPHLfhHHHv+g7mo/+YSCmDH39x8+50fl
KDvX3HYvQUHMaHsqe/xztYCAVWdy5VsKYoZ1JWNqyCigPjd37WObgpgx3qs7
2WsSELq60teepCFmNC22ZB78XkDdSuk3tlkFMcN78qcz+ngFYk2OhtVoJTEj
8IUH0wndCpz/V2v3qlASMz4Lv+MUhSixIBlSp44qiRk92e8l27uU8JtUndKH
qIgZJWsy0d7NKuRYBtInq1XEDIft7JeWMRV6zHN1nb+qiBnTvub3G4/5w253
LbXp/YkZnuJ3lNokNTrEhdVet/2JGSlJ5Fb6BaDivqaqJ09NzEja2rrcvhgA
Q6W7avvvamLGc/POw83z6/Ew6Ssvj+YAYoax62h7qHcgspoygtYVrCdmRI9W
aBwIQluwu7c6RUPMkF6IXhc1EAzJoQL7zX2BxAxxmrh39kYw7qlEr5UXhxAz
fvTM7M59KRS+tm/H3ugIImb0FR3O9KjS4p/vblleuRVMzBCVVJ51DYbBf2eE
44BfKDFj8+A1XR7CkZ+YpXtyPJSYkZLTPL0zfiP2u8zG2PpwYoY+1WzwCY9A
TfQRd9OMlpihi2vpWxZHovhqTantYRgxg8atVXvuRGLX2hy5rZHEjOW87vSE
S1GYMsbfKNRuIGbU5X2gP+0dg/sHbnempz1DzNCdsUxe7o9F9qfG3ROGOGLG
60dd80JFHCTZz9aMzW8hZlydGN6uH4hDmfMTZ23/RmLGtS0eVo+ZbbieGuZ7
yBZDzPgP7VeuWg==
     "]]}, 
   {Hue[0.67, 0.6, 0.6], EdgeForm[{Hue[0.6699931334401464, 0.6, 0.6], Opacity[
    1.], AbsoluteThickness[1]}], EdgeForm[None], FaceForm[None], 
    DiskBox[{21.5703125, 12.460447704217735`}, \
{0.984375, 2.5939107382146744`}]}, 
   {Hue[0.67, 0.6, 0.6], EdgeForm[{Hue[0.6699931334401464, 0.6, 0.6], Opacity[
    1.], AbsoluteThickness[1]}], EdgeForm[None], FaceForm[None], 
    DiskBox[{20.234375, 3.9278465916694714`}, \
{1.6171875, 5.119560667528965}]}, 
   {Hue[0.67, 0.6, 0.6], EdgeForm[{Hue[0.6699931334401464, 0.6, 0.6], Opacity[
    1.], AbsoluteThickness[1]}], EdgeForm[None], FaceForm[None], 
    DiskBox[{4.296875, 4.746976298474083}, {0.7734375, 1.433476986908122}]}, 
   {Hue[0.67, 0.6, 0.6], EdgeForm[{Hue[0.6699931334401464, 0.6, 0.6], Opacity[
    1.], AbsoluteThickness[1]}], EdgeForm[None], FaceForm[None], 
    DiskBox[{3.8984375, 3.0404560759644426`}, {1.640625, 2.866953973816223}]}, 
   {Hue[0.67, 0.6, 0.6], EdgeForm[{Hue[0.6699931334401464, 0.6, 0.6], Opacity[
    1.], AbsoluteThickness[1]}], EdgeForm[None], FaceForm[None], 
    DiskBox[{22.0859375, 20.242179918861765`}, {1.875, 4.914778240827815}]}, 
   {Hue[0.67, 0.6, 0.6], EdgeForm[{Hue[0.8333333333333334, 1., 1.], Opacity[
    1.], AbsoluteThickness[4.315190768277653]}], FaceForm[{GrayLevel[0.8], 
    Opacity[0.]}], 
    DiskBox[{4.203125, 4.815237107374484}, {1.2890625, 1.50173779580849}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"Re \\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(0\\)]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"Im \\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(0\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Thickness[Large],
  BaseStyle->{FontSize -> 20},
  ImagePadding->{{1., 53.}, {2., 26.}},
  ImageSize->{694., Automatic},
  Method->{},
  PlotRange->{{-7., 23.}, {-27., 27.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{{3.568743361509981*^9, 3.568743364133253*^9}, {
  3.568743399808123*^9, 3.56874350841605*^9}, {3.568743543627144*^9, 
  3.5687435479867992`*^9}, {3.568743595613884*^9, 3.568743663344616*^9}}],

Cell[TextData[StyleBox["This is the Figure 2, up to magenta marking done \
outside Mathematica!",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568639691813677*^9, 3.568639740506898*^9}}],

Cell[TextData[StyleBox["Below \[Omega]1, \[Omega]2 and \[Omega]3 are the \
frequencies of non - hydrodynamic quasinormal modes for the scalar field at \
zero momentum (the same as in all channels of the stress tensor at zero \
momentum) taken from Table I (page 10) in arXiv : hep-th/0207133 (Andrei \
Starinets, \[OpenCurlyDoubleQuote]Quasinormal modes of near extremal black \
branes\[CloseCurlyDoubleQuote]):",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568640101469803*^9, 3.568640189575927*^9}, {
  3.568640634032413*^9, 3.568640658005104*^9}, {3.568640792042864*^9, 
  3.568640795016323*^9}, {3.5686408500513573`*^9, 3.568640893117346*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]1", " ", "=", " ", 
   RowBox[{"3.119452", " ", "-", " ", 
    RowBox[{"I", " ", "2.746676"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]2", " ", "=", " ", 
   RowBox[{"5.169521", " ", "-", " ", 
    RowBox[{"I", " ", "4.763570"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]3", " ", "=", " ", 
   RowBox[{"7.187931", " ", "-", " ", 
    RowBox[{"I", " ", "6.769565"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5680112627299423`*^9, 3.568011297466222*^9}, {
  3.5680114120504293`*^9, 3.568011415595305*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plotzerosDENOMINATOR", ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"reim", "[", "#", "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "I", 
        RowBox[{"{", 
         RowBox[{"\[Omega]1", ",", "\[Omega]2", ",", "\[Omega]3"}], "}"}]}], 
       ")"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"PointSize", "[", "0.01", "]"}]}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.568093032693873*^9, 3.56809311190899*^9}, {
  3.568093221381323*^9, 3.568093234762711*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[
     0.33333333333333337`, 0.33333333333333337`, 0.33333333333333337`], 
     PointSize[0.011], PointBox[CompressedData["
1:eJxd0X1M1AUcx/EDjhvFcHf3uzsOj6dD5EZBAolNBPkw5WlgFhwP1VWLZCoo
Vy3lQcHOC+J2DlGQwVbGw9C4k+xJyTT4IsKw87JRR0wZTVZjkJB00CRKsn+/
f3z23uvvj7bImFPsKRKJih7v/+7/q/SKwyRF+aKp78QVOTFjtl8+2miVoqhe
86ipX07MWErzjFltlaLhekrUiyNyYsarB10fBdmkuHmxtXT0Bzkxw9hyqtx3
QArD2+dmPKbkxIyFd0ce3P1ZipX8py/4LMiJGZEXxf22JSkS/Tsb5kQCMcNQ
sO94q1KGheHa579WCcSMN12RiY4EGSwlyc7aTQIxY4fkQyrbI4NPR3FhSZZA
zJhSindfOi3DVq1bYioRiBmb9pZjYliGopyMqNkTAjHjyK6Ru+pHMhirNL+N
fCEQM8x/vpw/uE0O+y+NQzsmBWLGyPHLfhHHHv+g7mo/+YSCmDH39x8+50fl
KDvX3HYvQUHMaHsqe/xztYCAVWdy5VsKYoZ1JWNqyCigPjd37WObgpgx3qs7
2WsSELq60teepCFmNC22ZB78XkDdSuk3tlkFMcN78qcz+ngFYk2OhtVoJTEj
8IUH0wndCpz/V2v3qlASMz4Lv+MUhSixIBlSp44qiRk92e8l27uU8JtUndKH
qIgZJWsy0d7NKuRYBtInq1XEDIft7JeWMRV6zHN1nb+qiBnTvub3G4/5w253
LbXp/YkZnuJ3lNokNTrEhdVet/2JGSlJ5Fb6BaDivqaqJ09NzEja2rrcvhgA
Q6W7avvvamLGc/POw83z6/Ew6Ssvj+YAYoax62h7qHcgspoygtYVrCdmRI9W
aBwIQluwu7c6RUPMkF6IXhc1EAzJoQL7zX2BxAxxmrh39kYw7qlEr5UXhxAz
fvTM7M59KRS+tm/H3ugIImb0FR3O9KjS4p/vblleuRVMzBCVVJ51DYbBf2eE
44BfKDFj8+A1XR7CkZ+YpXtyPJSYkZLTPL0zfiP2u8zG2PpwYoY+1WzwCY9A
TfQRd9OMlpihi2vpWxZHovhqTantYRgxg8atVXvuRGLX2hy5rZHEjOW87vSE
S1GYMsbfKNRuIGbU5X2gP+0dg/sHbnempz1DzNCdsUxe7o9F9qfG3ROGOGLG
60dd80JFHCTZz9aMzW8hZlydGN6uH4hDmfMTZ23/RmLGtS0eVo+ZbbieGuZ7
yBZDzPgP7VeuWg==
      "]]}, {}}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.01], 
     PointBox[{{4.120013999999999, 4.679178}, {7.1453549999999995`, 
      7.754281499999999}, {10.1543475, 10.7818965}}]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
    "\"Re \\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(0\\)]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"Im \\!\\(\\*SubscriptBox[\\(\[Zeta]\\), \\(0\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Thickness[Large],
  BaseStyle->{FontSize -> 20},
  ImageSize->{687., Automatic},
  Method->{},
  PlotRange->{{-7, 23}, {-27, 27}},
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{3.568640920987858*^9, 3.568702821483899*^9}]
}, Open  ]],

Cell[TextData[StyleBox["We clearly see that the lowest quasinormal mode \
frequency (with appear as red dots on the plot above) coincides with the \
leading singularity of the analytic continuation of the Borel trasnform!",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568640101469803*^9, 3.568640189575927*^9}, {
   3.568640634032413*^9, 3.568640658005104*^9}, {3.568640792042864*^9, 
   3.568640795016323*^9}, {3.5686408500513573`*^9, 3.568640893117346*^9}, {
   3.568641138642535*^9, 3.568641178479636*^9}, 3.568641234818769*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Obtaining the subleading part of the quasinormal mode from hydrodynamics\
\>", "Section",
 CellChangeTimes->{{3.568634893107936*^9, 3.568634899975305*^9}, {
  3.5686349723356743`*^9, 3.56863497256662*^9}, {3.568641266971753*^9, 
  3.568641301615162*^9}}],

Cell[TextData[StyleBox["We want to understand what sort of contribution to \
the energy density one obtains if one deforms the integration in the Borel \
sum away from the real axis and encloses part of the discretized branch cut \
closest to the origin. To do this we first select the relvant poles of the \
denominator of pade:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568642758060671*^9, 3.568642760960491*^9}, {
  3.5686428618124647`*^9, 3.5686429842553596`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"condsel", "[", "u_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "u", "]"}], ">", "0"}], " ", "&&", " ", 
    RowBox[{
     RowBox[{"Re", "[", "u", "]"}], "<", "7.5"}], "&&", " ", 
    RowBox[{
     RowBox[{"Im", "[", "u", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Im", "[", "u", "]"}], "<", "6.7"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.568642544317968*^9, 3.568642556496686*^9}, {
  3.568642609229871*^9, 3.56864264610911*^9}, {3.568642710173154*^9, 
  3.568642740092279*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zerosDENOMINATORsel", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"zerosDENOMINATOR", ",", "condsel"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5686425259772243`*^9, 3.5686425789591837`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"Map", "[", 
   RowBox[{"reim", ",", "zerosDENOMINATORsel"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.568642582005258*^9, 3.568642602230665*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJwBAQL+/SFib1JlAgAAAB8AAAACAAAAafZrucuBEEB38YG3jLkSQOm+EsiQ
ixBAYogb/pO+EkD0RgIw+5gQQI7CQSxRxhJAXW3VnR2qEEDJr5hryNASQG+W
kXcLvxBAXHGm5wHeEkDudMbw29cQQPlWK6wI7hJAKa8Evqr0EEA8F6KO6gAT
QFxXaIKYFRFA7sWFTrgWE0Bj1Sk8yzoRQIlqP82FLxNAQwacwG5kEUAIoWVY
aksTQN4VBE+1khFAOSHzBoFqE0AvZ3dA2MURQGJSSCzpjBNAe03G2xj+EUBv
ehvlxrITQIPyWlbBOxJAq9+Qw0PcE0DGgrYNJn8SQPQYo6CPCRRA6vrvCKfI
EkBuppSZ4ToUQJkqTNaxGBNAGfvNP3lwFECL+Ujew28TQIhTU/+fqhRAk/GW
SW3OE0CG+Wu6qukUQAXc1JVUNRRAMYHLjvstFUAcUPDiOqUUQKf9IasDeBVA
sCTazQAfFUDuBsMYRcgVQKlMgD+roxVADdwWkVQfFkBq/xEAZzQWQFKJv0fc
fRZAy6qes4nSFkCpg+qGouQWQOILg4SQfxdAq6vV9JlUF0ACBHIVIT0YQKEE
WH0DzxdAQT3A8xUNGUB47Bt6qVUYQD05mPWg8RlAXHnzej7rGEA37c12lO0a
QPg9tAMBlBlAb6N8oCAFHEBLk0gdDlcaQKTG1EY=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{4.12675370904399, 4.681200854593377},
  Method->{},
  PlotRange->{{4.12675370904399, 7.0050072742532015`}, {4.681200854593377, 
   6.5850147796198355`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.057565071304184236`, 0.057565071304184236`}, {
   0.03807627850052917, 0.03807627850052917}}]], "Output",
 CellChangeTimes->{{3.568642602691369*^9, 3.568642613873826*^9}, {
   3.5686427162482758`*^9, 3.5686427430385513`*^9}, 3.568702828075232*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Perhaps a better estimate for the edge of the cut \
(based on playing around with Pade\[CloseCurlyQuote]s for square roots)",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.564854755467238*^9, 3.564854785167914*^9}, 
   3.568643050125587*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"re", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Map", "[", 
     RowBox[{"Re", ",", "zerosDENOMINATORsel"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"im", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"Map", "[", 
     RowBox[{"Im", ",", "zerosDENOMINATORsel"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.568643065347143*^9, 3.568643067683529*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"offset", "=", 
   RowBox[{
    RowBox[{"re", "[", "0", "]"}], "+", 
    RowBox[{"I", " ", 
     RowBox[{"im", "[", "0", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.5648543498731213`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], ":", 
  " ", "\<\"Input value \[NoBreak]\\!\\({0}\\)\[NoBreak] lies outside the \
range of data in the interpolating function. Extrapolation will be used. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dmval\\\", \
ButtonNote -> \\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{
  3.564854350623554*^9, 3.564855226365621*^9, {3.568643070429429*^9, 
   3.568643092172806*^9}, 3.568702832287793*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"InterpolatingFunction", "::", "dmval"}], "MessageName"], ":", 
  " ", "\<\"Input value \[NoBreak]\\!\\({0}\\)\[NoBreak] lies outside the \
range of data in the interpolating function. Extrapolation will be used. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/InterpolatingFunction/dmval\\\", \
ButtonNote -> \\\"InterpolatingFunction::dmval\\\"]\\)\"\>"}]], "Message", \
"MSG",
 CellChangeTimes->{
  3.564854350623554*^9, 3.564855226365621*^9, {3.568643070429429*^9, 
   3.568643092172806*^9}, 3.568702832338472*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["The contribution of the (begining of) the upper-right cut to the \
Borel resummation with the leading order exponential extracted. ",
  FontFamily->"Courier"],
 StyleBox["The numerical qty \[Omega]Borel displayed in (9) can be obtained \
from :",
  FontFamily->"Courier"]
}], "Text",
 CellChangeTimes->{{3.568703882660288*^9, 3.568703907580757*^9}, {
  3.568704371508807*^9, 3.568704374647303*^9}, {3.568704763751244*^9, 
  3.568704766180173*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Omega]Borel", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], "I", " ", "offset"}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.568704293000661*^9, 3.5687043287444277`*^9}, {
  3.5687043768743353`*^9, 3.568704378827464*^9}}],

Cell[BoxData[
 RowBox[{"3.119280962309554`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.7471347595199154`", " ", "\[ImaginaryI]"}]}]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.568704295290468*^9, 3.5687043440329037`*^9}, 
   3.5687043795529737`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Abs", "[", "\[Omega]Borel", "]"}]], "Input",
 CellChangeTimes->{{3.568704388390149*^9, 3.568704391893158*^9}}],

Cell[BoxData["4.156520553153727`"], "Output",
 CellChangeTimes->{3.568704392352591*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Below we calculate the residues of the poles of the \
Borel transform using de l\[CloseCurlyQuote]Hospital\[CloseCurlyQuote]s Rule:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.564854800689176*^9, 3.564854835615386*^9}, {
  3.568702884018684*^9, 3.568702947130534*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"num", "=", 
   RowBox[{"Numerator", "[", "pade", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"den", "=", 
   RowBox[{"Denominator", "[", "pade", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resid", "=", 
   RowBox[{"num", "/", 
    RowBox[{"D", "[", 
     RowBox[{"den", ",", "u"}], "]"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"res", "[", "u_", "]"}], "=", "resid"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resids", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"res", ",", "zerosDENOMINATORsel"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5648544060992947`*^9, 3.564854408278727*^9}, 
   3.56870285694236*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"expall", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"offset", "-", 
          RowBox[{"zerosDENOMINATORsel", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "/", "u"}], "]"}], " ", 
      RowBox[{
       RowBox[{"resids", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/", "u"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "resids", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.568703088789564*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qnmall", "[", "u_", "]"}], "=", "expall"}], ";"}]], "Input",
 CellChangeTimes->{{3.568703104845233*^9, 3.568703106098551*^9}}],

Cell[TextData[{
 StyleBox["The double derivative w.r.t. v=1/u gets rid of the normalization \
factor and the leading exponential piece. The result should be quadratic in u \
(+ ",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["u", "3"], TraditionalForm]]],
 " ",
 StyleBox["correction) with the coefficient equal to the exponent (\[Alpha]+i\
\[Beta]) in A u^(\[Alpha]+i\[Beta])exp(-sth/u).",
  FontFamily->"Courier"]
}], "Text",
 CellChangeTimes->{{3.5648549612883883`*^9, 3.564855022790601*^9}, {
   3.564855062070085*^9, 3.564855125909624*^9}, {3.568703125185377*^9, 
   3.568703142353469*^9}, {3.568704794294675*^9, 3.5687048080211*^9}, {
   3.5687051322286787`*^9, 3.568705216869273*^9}, 3.568705267625263*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dlogallexpr", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"qnmall", "[", 
        RowBox[{"1", "/", "v"}], "]"}], "]"}], ",", "v", ",", "v"}], "]"}], 
    " ", "/.", " ", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"1", "/", "u"}]}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dlogall", "[", "u_", "]"}], "=", "dlogallexpr"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Re", "[", 
    RowBox[{"dlogall", "[", "u", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0.01", ",", "1"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVl3k8VO8Xx5WSomRNKJIQkiRU+EgpZMuWSlkSQqWUKJUskcpSKtkSki3G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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0.01, 1}, {-1.137758884964925, 1.897492720672176}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5648544927346992`*^9, 3.564855227729251*^9, 
  3.568703199848119*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotre", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"dlogall", "[", "u", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "0.01", ",", "0.1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5648545058838043`*^9, 3.564854509341845*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkH081AcAh+UQF3WWvJQWvXkrL4vcpH2X+lAMRcV0O+/yMhLdJX24yjl5
OfJ2vw55L62Xc3GO30qKq5G6KbaJ6JpWSxYtSTqs/fF8nn+fz2MacsgnXFVF
RcXzM//bx+oe71kyFyXdT5M6vrfGPf6kV0AmFyY2bQU3uNbYNvGlQS/Bhf9y
KbWv3hq2TYl1MgkXDVPrljE1bLAYKzvr3nAxYVJePCyxQbdPvFZcSDoKNVkX
O7NtsSNZP2dmFw+G5f0Ln360g0NXSP5So9PwH3R7VUpxwNTYUP1G9Ry09MR8
dz7aGRteN2a0ivIgaB6qWmLlgtS506WT1fkY27h5x+t0V+x1t0hJLS5ElmnR
ngd3PRBOObqlI6IYNLUXOecEuxE+30RRMgmc2lvfvrLLF3bqZLOqlxCG1WXP
p77yAz0paqdsRSmYkSr+isoAbLReNHKMdg4meikNgeeY+GFPQMDoSDk0DBYl
0j2CsaFNytTzq0S7z6fl4wdCYfqBXnzVuwr7HWbdIq+HQ/KXrlOtYzUYc6ds
lbqRuMkaGdHbVIP7lI+5rNZoiKhE2phFLc5Sbg1yOLFw3l+Vb0o7jxIzYUmN
YTy2ba+t7dG6gJa/x2/frziMkRez64b+vYA4V7WFk8aJmLXafSV0vA50yP9h
dx/BLItrvuflRTTo/TI6kMZGCXvJ0jL5T4jP6xFnWCdBZFioGtx1CZdessIj
Fycj6HBsUFrjZQx0c4xEw8cxLbeQaAuvwOn+kJ9OUwoWyoe1aQVXYdnsPh8k
46AxbbQ3PlmEAc3As1sVJ/DHwJsKD3Y92t9Z8LyVJxFfOiq+u1mMOGXEbxrG
aehYq7VL/5IYETPVoa62XDyaqxlZbXYNTv2NVuywdNjYRzsMl17DzGu6gXMO
D/MxpqqeixvA+/OMbUdTBrIn9z5MymoArcPjsdGCTET0N/r5zjVgQ9TvLo7f
ZEGpnacYPd4Iy01MY1F5Np6VFZvYvW2Ef4SZ1vR4Dr624Q9ahklQttbrV0+X
XHh+sUD4TCGBeJVW7TCZB/HuSh23fU1QZmWsoZ85A/nT69yo3iZwOcn+z/fn
I/BwJxveUpi06qSEfFkAMFVMZO1SZC06opvwpACDpZJu9W+bkfXhvOOgqBB3
7IuspyTNmFAETh84WoTVPWHaJWYtmFolnfsZxdhy49rYTE0LbB1DhKErBaih
WHKphiQUhuh2mhBgYlPQLdpyEvb61epv3wngHCZQ6huTyF21gl/3QYA+mSpr
jQmJU+7eacvmBdDgDYY7m5NQu9ym/V6HQLQm3y2OTuLErdbCdisCdjoT1Ef+
JFxi9BOIgwRSt6536w8gIfW19/aLIXAvlpE2zCDxY9/BYwaHCITIOz+NBpFQ
4S9pOssmUJRXNUaJIrE5OLirPJ3AtK6v3OEYidMXqBFkDYEdLplU5+Mkgj5x
9FLrCOQntLm6pJCQVVBp2y8TsOy1avM6SWK4PfDNgwYCjCI18cFMEoxXmjtf
3iZwUeY0FptNwtbGPFB0h8D7yXjzI3wSJWWMDlYXgdx9Q5Un8j/3PVZLVH9I
YCB96RCvkIS4POnmgz4C66W7jPjFn/+xF/gJ+gkkvODsKyRIVDIqnAOfEGjT
l+YLhSQ63X0OmSsI/AfiAEXM
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0.02, 0},
  Method->{},
  PlotRange->{{0.01, 0.1}, {0., 0.023316032213709176`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.564854512196577*^9, 3.564855228071377*^9, 
  3.5687032064881573`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u", ",", 
      RowBox[{"Re", "[", 
       RowBox[{"dlogall", "[", "u", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "0.01", ",", "0.05", ",", "0.001"}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{3.564854527275876*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fitre", "[", "u_", "]"}], "=", 
  RowBox[{"Fit", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"Re", "[", 
         RowBox[{"dlogall", "[", "u", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0.01", ",", "0.05", ",", "0.001"}], "}"}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["u", "2"], ",", 
      SuperscriptBox["u", "3"]}], "}"}], ",", "u"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.564854535249547*^9, 3.564854537266746*^9}, {
  3.568703237825553*^9, 3.5687032475843563`*^9}, {3.568703285141912*^9, 
  3.568703288882154*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2.3139235639371485`", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"0.19586909220455204`", " ", 
   SuperscriptBox["u", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.5648545384003057`*^9, 3.564854582543968*^9, 3.5648552281424637`*^9, {
   3.5687032483952847`*^9, 3.5687032505969887`*^9}, 3.568703289608615*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plotre", ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"fitre", "[", "u", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.01", ",", "0.1"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.564854549022367*^9, 3.5648545534740343`*^9}, {
  3.564854583656052*^9, 3.564854584095208*^9}, {3.568703294014463*^9, 
  3.568703296350234*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkH081AcAh+UQF3WWvJQWvXkrL4vcpH2X+lAMRcV0O+/yMhLdJX24yjl5
OfJ2vw55L62Xc3GO30qKq5G6KbaJ6JpWSxYtSTqs/fF8nn+fz2MacsgnXFVF
RcXzM//bx+oe71kyFyXdT5M6vrfGPf6kV0AmFyY2bQU3uNbYNvGlQS/Bhf9y
KbWv3hq2TYl1MgkXDVPrljE1bLAYKzvr3nAxYVJePCyxQbdPvFZcSDoKNVkX
O7NtsSNZP2dmFw+G5f0Ln360g0NXSP5So9PwH3R7VUpxwNTYUP1G9Ry09MR8
dz7aGRteN2a0ivIgaB6qWmLlgtS506WT1fkY27h5x+t0V+x1t0hJLS5ElmnR
ngd3PRBOObqlI6IYNLUXOecEuxE+30RRMgmc2lvfvrLLF3bqZLOqlxCG1WXP
p77yAz0paqdsRSmYkSr+isoAbLReNHKMdg4meikNgeeY+GFPQMDoSDk0DBYl
0j2CsaFNytTzq0S7z6fl4wdCYfqBXnzVuwr7HWbdIq+HQ/KXrlOtYzUYc6ds
lbqRuMkaGdHbVIP7lI+5rNZoiKhE2phFLc5Sbg1yOLFw3l+Vb0o7jxIzYUmN
YTy2ba+t7dG6gJa/x2/frziMkRez64b+vYA4V7WFk8aJmLXafSV0vA50yP9h
dx/BLItrvuflRTTo/TI6kMZGCXvJ0jL5T4jP6xFnWCdBZFioGtx1CZdessIj
Fycj6HBsUFrjZQx0c4xEw8cxLbeQaAuvwOn+kJ9OUwoWyoe1aQVXYdnsPh8k
46AxbbQ3PlmEAc3As1sVJ/DHwJsKD3Y92t9Z8LyVJxFfOiq+u1mMOGXEbxrG
aehYq7VL/5IYETPVoa62XDyaqxlZbXYNTv2NVuywdNjYRzsMl17DzGu6gXMO
D/MxpqqeixvA+/OMbUdTBrIn9z5MymoArcPjsdGCTET0N/r5zjVgQ9TvLo7f
ZEGpnacYPd4Iy01MY1F5Np6VFZvYvW2Ef4SZ1vR4Dr624Q9ahklQttbrV0+X
XHh+sUD4TCGBeJVW7TCZB/HuSh23fU1QZmWsoZ85A/nT69yo3iZwOcn+z/fn
I/BwJxveUpi06qSEfFkAMFVMZO1SZC06opvwpACDpZJu9W+bkfXhvOOgqBB3
7IuspyTNmFAETh84WoTVPWHaJWYtmFolnfsZxdhy49rYTE0LbB1DhKErBaih
WHKphiQUhuh2mhBgYlPQLdpyEvb61epv3wngHCZQ6huTyF21gl/3QYA+mSpr
jQmJU+7eacvmBdDgDYY7m5NQu9ym/V6HQLQm3y2OTuLErdbCdisCdjoT1Ef+
JFxi9BOIgwRSt6536w8gIfW19/aLIXAvlpE2zCDxY9/BYwaHCITIOz+NBpFQ
4S9pOssmUJRXNUaJIrE5OLirPJ3AtK6v3OEYidMXqBFkDYEdLplU5+Mkgj5x
9FLrCOQntLm6pJCQVVBp2y8TsOy1avM6SWK4PfDNgwYCjCI18cFMEoxXmjtf
3iZwUeY0FptNwtbGPFB0h8D7yXjzI3wSJWWMDlYXgdx9Q5Un8j/3PVZLVH9I
YCB96RCvkIS4POnmgz4C66W7jPjFn/+xF/gJ+gkkvODsKyRIVDIqnAOfEGjT
l+YLhSQ63X0OmSsI/AfiAEXM
      "]]}}, {{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkms0lAkAhjWTLRZJQlt26eJag5Vqw766rFIp17IT4xLlkmkQ6xLVzpBr
Gsx8TbKm2NhEw1z4TqTNVC41R9mOZImdQ9KctjSqo6G1P97z/HzOec5rGXHC
L4qipaXlPb//6WffnTOazkFLoozVS6ehu0i9n57HQZowLqU7m4Ztb7817SM4
aLesG/hHRIOjNKlGLuGg4r4WyVzkAAOYd9a84eCiQ+HfU1IH9PixdJgR2fAw
rQ0/WOiInekmhTNeOaA6prUkzTjBpSuCu2xFLto6x+rcF7rgg2ro5gbtQujf
K0pkxLlh/WvxubaGYoz3lwUl2W9H1lxuufoqFxEC86e+OZ4I2GObmcUrxXBT
6munB3sRRf3FteMoDyvDZjIe8n0Q9UVK1TAIOOiYMT27/OGkTTZT9gsQss7r
o4nzIWxJjdktX1mOd7rfZX8Q0rGB9rUyzbACblx+SUwFAyG+dPqk8jcYrdb/
fvPecKxvlzGMDwnBdGkSvTx8BJYft/DqD1zB+64WDv1WFCRjS7dWb76KE+W5
+14tjcbtZKXS2LkK4Z0sgtEWiwZdgq2yrcYKX5rpsdPxcDt4hWtp+Ds8Xk1J
CTMWtu2oru7VuYYj9TE7OyoToByfXTc0dQ12E9HTb1YlYdbe58aRf2tgzNYr
SOs5idlkjo3vy1qsHVzOnWCn4FLKkmWXFX/g2b3ofVW0VDSYlVLCu66Dt7lc
ThikIywhPowtrsOf3Hdj6uEMfFLYSvQEN+D6aCiSJc3EIsWwnmFJPaZNsuiv
5KchZk/2sdIb0DF+to4/cgb9z99U7k25iYjBnFMdmrNglU+K7m8SwSp0w5Rg
FRsda3W8TK6LQIa6uH125ODJXJVytXUjXBXRzoFR2XDYGOsyXN4I6woP991F
OfgSZ0nxNmjCnfzPsQuaz6FAHfA4Nb8J8rkXHB4lD0efiQ/5zzWhO3df8nvk
Q6NXPDKZIUbwzM9tLcICjF7mWTi9E0Np9Tg1YKoQPzgUDdpFSqC2jzOi/nQe
3kYLBKMjEiDbkz/XWgyRj1B/V6AUzDo/4y/cC1C8uMWJ6ZMifU2JUhXERWhC
ZwoOyHDHqfR9o0UJwNCykN+VQbbxwojOixIMlkt6tD2asec8s7qzsRT3NpbR
Pkia0fMVJUWYXobVvZF6l6xbcG3C+vXhHTy4tjaqZqpa4PvA0ynBko8qqh1H
14xEemakuUzNx1vnsDuG35CgjYoDmJ/4cIvka0xWkfO/vTtgpeHjLzkleY0F
Cfoiy0cXqQS+yhmMcrMhEZ43EnTGiEDs4qJdzC0kdiQXL2Q4EnDSf6v7JIiE
/kRbvf9xAlnuVrue0UmY2vtULGcR6I4PZg8Hk7iwuOZ5fxKBCEXn58kwEr20
qh9DMgiUFV9RUWNI/Hp8oC4un8Cnpf4KlzQSBg9DVxK1BHZuz9N1yyDRP+v9
MuQGAW5iu+f2TBKLt1IXrBMRsOuzb99/lsSl+A5zSTOB4LKFomN5JJK1KzVP
7xOolW9VxReQ896uTZXdBKbVLJuTRSSkA623oxUEzgcOCc9w5/v4a5o1Twk8
z142lFNKYnKJl+2DAQJWMq8VRTwSrdcZE9whAonjpwNLCRKqPe7TwaME2k1k
XIGAxCnTsQM2YwT+A6dvTe4=
      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0.02, 0},
  ImageSize->{900., Automatic},
  Method->{},
  PlotRange->{{0.01, 0.1}, {0., 0.023316032213709176`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.564854556229066*^9, 3.564854584629499*^9}, 
   3.564855228178535*^9, 3.568703296802812*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotim", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Im", "[", 
     RowBox[{"dlogall", "[", "u", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "0.01", ",", "0.1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.564854602315476*^9, 3.56485460618643*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjHk41Akch527w46lMNHS485VjlhCfR21RoeoVCusRO7cdw3zM7kyy2Sk
CTXMhNrSZMbxe9p8S9pQK4vkqSWWVJptsbbtKcfO/vF5Ps/7vM/zGoYl7I9Q
kJOT2yvb/7/fqq9gMpsFWn8/efykSwv72Iu+gcUssPUKY8ROaKHH3IZ1Q1Us
mHMJKtdb0ULb1pTGbgkL9piZjHZu1cavQb+n8T0LTk0mqCi1aOOj/YkqJ8PO
gAPNqYjTQMMd2bTSTz4FULrtTPudyzro2BvG0dQtAop/QCxzUA8/SMdublIu
heGknsWGEmO0ficuvNNcBuY5QQ4pahbIWCmqXqznQJ6+9R8zRjZ4cJfFaUZl
BdAz1KzK3LdghGKG6/0TlTDtoRs/ouaEEautikshVUAXGYUsnHNFO2WyXcGX
B3ozZaYiR3d0zoymd39TDeV+29LdGj1x0+avprI0amHu/HuqF3MnBvsHBs5O
XYLySzmvyaN0tMa2EK3DfAhNprM0Du1Gw3+dK2/sq4OJ+EtFkQ98UfJqjYvQ
qR4mrJSShdr+2Jk2NaW1RQB+waXq2ykHsFm1Kl9qIQRrw9eW0WoB6HaojmOo
cQXKszoWhJTD6OElFA6oNICO7ryZ/a7vcWpm2XRsoQGa3FX67HOP4rKV3/Xj
fzUCf0P01TerwbicxjL3f90EQW+3B8v7hOLFdHXNmv6rkFqou1O9+Bg261Qo
HOu9BpKzb58mLYRhaFJ8aL74J4g6zfDM8A/Hj/0WEirvOoTaGsqntEXgl/3j
VI1zN8DE1XatCz0SxfmzQ4nZzRBl3Dkx+TgKnz1/f3l3+k1oik07YcOMwcTq
WdEv34rgeoaBYNotDu+bqPjQrolgQs/pV+6beBxcEUwZbbwFHeUPtS88TEAb
hxjH8epbsNT1srO8LxFXYw0V9n7dApmBt+u44iQ8u3jwt8ySFhi+skdC60jG
E6PiwwdWWuBU2d3E8JYUXKKWTczmiCGv5lN4S28qTtZUGtjNi2E4tyBXZSQN
t9qwX1iGS4AyWhviOp2Oe9fK8yYnJMCvN+kNWJOJIj++mndAK2Samtybt8vC
/pe3WdFDrTDArc2gpGTjD0k96bCvDRwkzAf323IQQuQMurvawHykQRAhPYUv
qiWPlN3b4UiqdLVwBwMfOHA3f5C0g/tCoHMXOxeNBsKpFzd2AFUYNykfl4eu
P9+SfhJ0wNyAfES4MRMFipYsVR0S+An62vmDTJzbEnpXYz0JqUT7CO8pE93C
zy/R9EiwlXv2SjTKxOFuhTRjAxKoozelL8eZ+EXBiwg3cxLinKi1Hu+YGENh
e590JuGjWkmJphKBdmpzqoNHSBgWJV+ddySQsc3MezRQ1qcdN1i7lcC++KD8
8SAS3sybvrJ3IzCsv+fzbCgJv0usj6R5Esgtq5MqRstYnZhe9iXw45oD/Y5Z
sv5w9AX9KAJ3eBaruuWQ4E4K/vSMJZCTjN95npb5hyPlUScJtByyQl8mCdJ1
9vckqQQGcZVEkcUkXIiU7/NjEtjU7SKNP0vCXAG9LJNF4D+LieapbBKKnGvq
+YUE/hgwxs/jkEBRTRHPswl8fkZzrKBCxsqfRes5BJq1+eiyK2W8i7fkxSUw
eSY3oKKKBDlvv/PxVQQirY3D45FAjzFiVF0k8D/o4mBS
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0.02, 0},
  Method->{},
  PlotRange->{{0.01, 0.1}, {-0.009083922898118449, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.564854608118957*^9, 3.564855228515427*^9, 
  3.568703319220133*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fitim", "[", "u_", "]"}], "=", 
  RowBox[{"Fit", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"Im", "[", 
         RowBox[{"dlogall", "[", "u", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0.01", ",", "0.05", ",", "0.001"}], "}"}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["u", "2"], ",", 
      SuperscriptBox["u", "3"]}], "}"}], ",", "u"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5687033416519127`*^9, 3.5687033842850857`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "0.7787383772652707`"}], " ", 
   SuperscriptBox["u", "2"]}], "-", 
  RowBox[{"1.2642355245179704`", " ", 
   SuperscriptBox["u", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.564854628784094*^9, 3.564855228571884*^9, {3.568703350079072*^9, 
   3.568703384981572*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plotim", ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"fitim", "[", "u", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0.01", ",", "0.1"}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.564854638095099*^9, 3.564854639182518*^9}, {
  3.568703390445175*^9, 3.568703394495633*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjHk41Akch527w46lMNHS485VjlhCfR21RoeoVCusRO7cdw3zM7kyy2Sk
CTXMhNrSZMbxe9p8S9pQK4vkqSWWVJptsbbtKcfO/vF5Ps/7vM/zGoYl7I9Q
kJOT2yvb/7/fqq9gMpsFWn8/efykSwv72Iu+gcUssPUKY8ROaKHH3IZ1Q1Us
mHMJKtdb0ULb1pTGbgkL9piZjHZu1cavQb+n8T0LTk0mqCi1aOOj/YkqJ8PO
gAPNqYjTQMMd2bTSTz4FULrtTPudyzro2BvG0dQtAop/QCxzUA8/SMdublIu
heGknsWGEmO0ficuvNNcBuY5QQ4pahbIWCmqXqznQJ6+9R8zRjZ4cJfFaUZl
BdAz1KzK3LdghGKG6/0TlTDtoRs/ouaEEautikshVUAXGYUsnHNFO2WyXcGX
B3ozZaYiR3d0zoymd39TDeV+29LdGj1x0+avprI0amHu/HuqF3MnBvsHBs5O
XYLySzmvyaN0tMa2EK3DfAhNprM0Du1Gw3+dK2/sq4OJ+EtFkQ98UfJqjYvQ
qR4mrJSShdr+2Jk2NaW1RQB+waXq2ykHsFm1Kl9qIQRrw9eW0WoB6HaojmOo
cQXKszoWhJTD6OElFA6oNICO7ryZ/a7vcWpm2XRsoQGa3FX67HOP4rKV3/Xj
fzUCf0P01TerwbicxjL3f90EQW+3B8v7hOLFdHXNmv6rkFqou1O9+Bg261Qo
HOu9BpKzb58mLYRhaFJ8aL74J4g6zfDM8A/Hj/0WEirvOoTaGsqntEXgl/3j
VI1zN8DE1XatCz0SxfmzQ4nZzRBl3Dkx+TgKnz1/f3l3+k1oik07YcOMwcTq
WdEv34rgeoaBYNotDu+bqPjQrolgQs/pV+6beBxcEUwZbbwFHeUPtS88TEAb
hxjH8epbsNT1srO8LxFXYw0V9n7dApmBt+u44iQ8u3jwt8ySFhi+skdC60jG
E6PiwwdWWuBU2d3E8JYUXKKWTczmiCGv5lN4S28qTtZUGtjNi2E4tyBXZSQN
t9qwX1iGS4AyWhviOp2Oe9fK8yYnJMCvN+kNWJOJIj++mndAK2Samtybt8vC
/pe3WdFDrTDArc2gpGTjD0k96bCvDRwkzAf323IQQuQMurvawHykQRAhPYUv
qiWPlN3b4UiqdLVwBwMfOHA3f5C0g/tCoHMXOxeNBsKpFzd2AFUYNykfl4eu
P9+SfhJ0wNyAfES4MRMFipYsVR0S+An62vmDTJzbEnpXYz0JqUT7CO8pE93C
zy/R9EiwlXv2SjTKxOFuhTRjAxKoozelL8eZ+EXBiwg3cxLinKi1Hu+YGENh
e590JuGjWkmJphKBdmpzqoNHSBgWJV+ddySQsc3MezRQ1qcdN1i7lcC++KD8
8SAS3sybvrJ3IzCsv+fzbCgJv0usj6R5Esgtq5MqRstYnZhe9iXw45oD/Y5Z
sv5w9AX9KAJ3eBaruuWQ4E4K/vSMJZCTjN95npb5hyPlUScJtByyQl8mCdJ1
9vckqQQGcZVEkcUkXIiU7/NjEtjU7SKNP0vCXAG9LJNF4D+LieapbBKKnGvq
+YUE/hgwxs/jkEBRTRHPswl8fkZzrKBCxsqfRes5BJq1+eiyK2W8i7fkxSUw
eSY3oKKKBDlvv/PxVQQirY3D45FAjzFiVF0k8D/o4mBS
      "]]}}, {{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVxX08lAccAHDzltfSvExNXnpD6UUoL9d+ZZW3EnmXxHU0t7y/k5d7XNch
5ZJ0kbyFxOX18rTWr3EMzSVXmwjlWhvdvDSjIbX98f18Dajhx4KkpaSkjvzn
/49t7WG9TmJCCe85jDzUwJ6cWWffTCZIhY1nxr3UwP3Tul+JCpjwq+mIxcYF
DdzZEl0laGZCtLUVHy00cSWs66qaZMKqBN8z83Wa+PhYhGIY9Ry8GY9yopdp
4YEkrQsLDiwo6zv4kFqojRbdVI76GjbMTwkedfTq4Jxk+O42uQsQP3eH8vf5
DWjyrun8j7xLEKJFnc1WMsbUZXbhbBkHZuSD3SV6O9Dd0TglNT8PRv8c81wL
ZhgkE2/THpwPeXsZ9ckqezDoU4vMkn8B+IyV7PmZY4OmcuQ9aWcuCLqk3lhb
7EPLhBB7wdeF0KvuZiyptMVt25XFiWo3wKR69Iw+4yCecPX1nRAXg6uQJddx
3B5NkO+v4VUCz7nef9l7OqHBvGV+3dFSYFav8xZ2OGPz76utK/aUQZVCbuyE
pis+jBWLNczKIWrSoPGyghvylAoyJMYV4CNvJS1Q9UCKZynHQO0WlPsfFy4q
eOH+bysq+hQroXY6WTne0QfFbz9uGn5fCWFOHjpeacfx41aX2lNTVSAr7hU9
+3QCP8YyjVz/qIZdHi+8n9gH4PW4VepFwtvgeJjRVsMORJ52nnRgdw20Jhbp
ds5QMSAyNCCj6Q747VqOiXeh4QehcbMKtxbUPVI2rmwJwhXCERW1y3XATZSx
cjl0GpsyJkQRSTxoDzTMPtXzHf42OHnTKe4u5GguVbxPoWNE4UR95+56OLiK
KfuL5Rls36jooFVTDy6euQMXxaHYv1wuXm/YAEUseyf6T+G4w5xuMVLYAMVs
RcOXnRH46XsD6SMrG0H3X70s07uRmD3r/jQhqxH0WleYjzRGYfBAk5fbciO4
v/VnH66NxiWVS68mkptA9ary0+y2GHxdlK9vOtMEt2lK57p7Y9FqR87QFloz
yB7m9fYMxuGRL7/gvn7VDMHpkJ8gn4D1LiWqdh4tUEwxUCjelIjC0R+YIaIW
mDlQTZmnJeHJyK44OMoHPdbm3P7KZAR/KX1BGx9M+RTahcGzOFTY/Fhu3z24
liLSDt+Zih3mV7bPNd+DgWsvRwPj03B9H03lumErxJyKlb9xMh1tHjRIFspb
wdXKbjJfk4HlMluYStok3LGpG7NvZ+C0WcAjtbUk5GZlqfl0MpBCu7qkpUNC
cdOLzJBuBj4TSMdu0CdhLPK5f/YTBsqzhoIoRiQ84SVe7h9iIF0hxy7MkoSd
1dvWh88y0FR1Wqnfm4Q+9oqZV5sITN272W7Al4Sps1O5C0YE9oT6ZYz4kVBh
yT6rYUIgVdi1OBFAQvIb0W6HXQReuVQqkQkhoWadsiX/GwI/rHYTWiSS8D6v
IazYi8ADtplKlGQSOhc5PQ98CeRE4SHbFBLGS22jhk4QuEW0FZ0ZJCBL59Ya
GoF+V2TrT2eSENM2fo0bQWC1wFoSmk0C3STD7X40gf/MRhjF5JCglLvkMxRH
4EWP4ZJ0DgnvDAocdVMIHDynPszKI0EGHpjvSydwM99hTU4+CZFm3XRqBoFR
b9M88gpIuDmHEiaLQNTic7hcEhbTyu5XZRL4GS8waU8=
      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0.02, 0},
  ImageSize->{895., Automatic},
  Method->{},
  PlotRange->{{0.01, 0.1}, {-0.009083922898118449, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.564854639665729*^9, 3.56485522858496*^9, 
  3.568703395510323*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Note", " ", "howeve", " ", "that", " ", "u"}], "=", 
   SuperscriptBox["\[Tau]", 
    RowBox[{
     RowBox[{"-", "2"}], "/", "3"}]]}], ",", " ", 
  RowBox[{"so", " ", "in", " ", "order", " ", "to", " ", "recover", " ", 
   SubscriptBox["\[Alpha]", "Borel"], "from", " ", "the", " ", "equation", 
   " ", 
   RowBox[{"(", "10", ")"}], " ", "and", " ", 
   RowBox[{"(", "11", ")"}], " ", "we", "  ", "need", " ", "to", " ", "take", 
   " ", "this", " ", "into", " ", 
   RowBox[{"account", ":"}]}]}]], "Text",
 CellChangeTimes->{{3.568703471965396*^9, 3.568703538863884*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]Borel", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"fitre", "[", "u", "]"}], ",", 
        SuperscriptBox["u", "2"]}], "]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"fitim", "[", "u", "]"}], ",", 
         SuperscriptBox["u", "2"]}], "]"}]}]}], ")"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.568703585023037*^9, 3.5687036681316557`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.5426157092914323`"}], "+", 
  RowBox[{"0.5191589181768471`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.568703589902176*^9, 3.56870362985907*^9}, {
  3.5687036611017714`*^9, 3.5687036685654793`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["This is exactly the numberical value provided in the \
equation (11) (truncated at the fourth decimal place)!",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568703670435771*^9, 3.568703725515765*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Obtaining the first non - hydrodynamic quasinormal mode on top of the \
expanding plasma from the gravity\
\>", "Section",
 CellChangeTimes->{{3.568705288814807*^9, 3.5687053226621*^9}}],

Cell[CellGroupData[{

Cell["To load (data from arXiv : 0805.3774 [hep - th])", "Subsection",
 CellChangeTimes->{{3.568719521500433*^9, 3.568719560061358*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.56370200386408*^9, 3.563702005380683*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"subsSOLo012", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"AEF0", "[", "v_", "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["w", "4"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"AEF1", "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w"}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["w", "4"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "D1a", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["w", "4"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"bEF1", "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", 
         RowBox[{"3", " ", "v"}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "D1a"}], 
        RowBox[{"3", " ", "v"}]], "+", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "w"}], "3"], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", "w", " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{"v", " ", "w"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["4", "3"], " ", "w", " ", 
        RowBox[{"Log", "[", "v", "]"}]}], "-", 
       RowBox[{
        FractionBox["4", "3"], " ", "w", " ", 
        RowBox[{"Log", "[", "w", "]"}]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", "w", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"v", " ", "w"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", "w", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["w", "2"]}]}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"dEF1", "[", "v_", "]"}], "\[Rule]", 
      FractionBox["D1a", "v"]}], ",", 
     RowBox[{
      RowBox[{"AEF2", "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["D1a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "4"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "D1a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", "v", " ", "w"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "4"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"D2a", "+", 
           RowBox[{"D2a", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["w", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"v", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "-", 
            RowBox[{"v", " ", "w"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["v", "3"], " ", 
             SuperscriptBox["w", "3"]}]}], ")"}]}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"v", " ", "w"}], "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["w", "3"]}]], "-", 
       FractionBox[
        RowBox[{"Log", "[", "2", "]"}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["w", "2"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "v", "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["w", "2"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "w", "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["w", "2"]}]], "+", 
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["w", "2"]}]}], "]"}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["w", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["bEF2", "\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{"bEF2v", "[", "v", "]"}]}], ",", 
     RowBox[{
      RowBox[{"bEF2v", "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["D1a", "2"]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "3"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "D2a"}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"9", " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "D1a", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"16", "+", 
         RowBox[{"v", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"26", "+", 
            RowBox[{"v", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{"43", "+", 
               RowBox[{"v", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{"60", "+", 
                  RowBox[{"v", " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{"11", " ", "v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "v", " ", "w"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"v", " ", "w"}], "]"}]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["v", "2"], "-", 
           RowBox[{
            SuperscriptBox["v", "6"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"Log", "[", "16", "]"}]}], 
        RowBox[{
         RowBox[{"9", " ", "v"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox["w", "4"]}]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "5"], " ", 
         RowBox[{"Log", "[", "v", "]"}]}], 
        RowBox[{"9", "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "4"]}]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["w", "5"], " ", 
         RowBox[{"Log", "[", "w", "]"}]}], 
        RowBox[{"9", "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "4"]}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w"}]}], "]"}]}], 
        RowBox[{"9", " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], "]"}]}], 
        RowBox[{"9", " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"v", " ", "w"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"dEF2", "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["D1a", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "2"]}]]}], "-", 
       FractionBox[
        SuperscriptBox["D1a", "2"], 
        RowBox[{"6", " ", 
         SuperscriptBox["v", "2"]}]], "-", 
       FractionBox["D2a", "v"], "+", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         SuperscriptBox["w", "2"]}], "12"], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"4", " ", "v", " ", "w"}]}], 
        RowBox[{"12", " ", 
         SuperscriptBox["v", "2"]}]], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"v", " ", "w"}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"v", " ", "w"}], "]"}]}], 
        RowBox[{"6", " ", "v"}]], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"Log", "[", "v", "]"}]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"Log", "[", "w", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"v", " ", "w"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["w", "2"]}]}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"cEF2", "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"bEF2", "[", "v", "]"}], "2"]}], "+", 
       RowBox[{"dEF2", "[", "v", "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.432880594334549*^9, 3.432880673928384*^9}, {
  3.4328815789481487`*^9, 3.4328816020373707`*^9}, {3.566404547334045*^9, 
  3.566404554850782*^9}, {3.5664046596184893`*^9, 3.566404660661068*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"subsSOLo012DER1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["AEF0", "\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      FractionBox["4", 
       RowBox[{
        SuperscriptBox["v", "5"], " ", 
        SuperscriptBox["w", "4"]}]]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["AEF1", "\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "v", " ", "w"}]}], ")"}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "6"], " ", 
          SuperscriptBox["w", "4"]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "D1a", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "4"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["bEF1", "\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "D1a"}], 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "2"]}]]}], "+", 
       FractionBox["4", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"dEF1", "'"}], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{"D", "[", 
       RowBox[{
        FractionBox["D1a", "v"], ",", "v"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["AEF2", "\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"6", "+", 
         RowBox[{"10", " ", "v", " ", "w"}], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["w", "4"]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["w", "4"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["D1a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["w", "4"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "D2a", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "4"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", "D1a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "-", 
           RowBox[{"5", " ", "v", " ", "w"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["w", "4"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"v", " ", "w"}], "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "3"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["w", "2"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"Log", "[", "v", "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["w", "2"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"Log", "[", "w", "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["w", "2"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox["w", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["bEF2", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["bEF2v", "\[Prime]",
        MultilineFunction->None], "[", "v", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["bEF2v", "\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["D1a", "2"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "4"]}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", "D2a"}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", "D1a", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"3", " ", "v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"v", " ", "w"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"3", " ", "v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "42"}], "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "62"}], "+", 
                 RowBox[{"v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "82"}], "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33"}], "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"47", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"102", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"37", "+", 
                    RowBox[{"11", " ", "v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"v", " ", "w"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"18", "+", 
                    RowBox[{"7", " ", "v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"v", " ", "w"}], "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["v", "4"], " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "v", " ", 
         SuperscriptBox["w", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "v", "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["v", "4"], " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["w", "5"], "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "9"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "w", "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["v", "4"], " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w"}]}], "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"2", " ", "v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["dEF2", "\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "D1a"}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"]}]], "+", 
       FractionBox[
        SuperscriptBox["D1a", "2"], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"]}]], "+", 
       FractionBox["D2a", 
        SuperscriptBox["v", "2"]], "-", 
       FractionBox[
        RowBox[{"4", "+", 
         RowBox[{"v", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "v", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"v", " ", "w"}], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["cEF2", "\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{
         SuperscriptBox["bEF2", "\[Prime]",
          MultilineFunction->None], "[", "v", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["dEF2", "\[Prime]",
         MultilineFunction->None], "[", "v", "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.432879549806302*^9, 3.4328796205389843`*^9}, {
  3.432879672489999*^9, 3.43287973261161*^9}, {3.432879841751358*^9, 
  3.432879860531673*^9}, {3.432879905279297*^9, 3.432879925669517*^9}, {
  3.432879989483591*^9, 3.432880123699376*^9}, {3.432880807872738*^9, 
  3.432880824621007*^9}, {3.432881550194269*^9, 3.432881575594863*^9}, {
  3.566404670048449*^9, 3.566404680091939*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"subsSOLo012DER2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["AEF0", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["20", 
        RowBox[{
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "4"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["AEF1", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "D1a", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["v", "4"], "+", 
           FractionBox["15", 
            SuperscriptBox["w", "4"]]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "7"]}]], "+", 
       FractionBox[
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "v", " ", "w"}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["w", "4"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["bEF1", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "D1a"}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"5", " ", "v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"dEF1", "''"}], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{"D", "[", 
       RowBox[{
        FractionBox["D1a", "v"], ",", "v", ",", "v"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["AEF2", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["D1a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "21"}], "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["w", "4"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", "D2a", " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["w", "4"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "D1a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "21"}], "-", 
           RowBox[{"10", " ", "v", " ", "w"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["w", "4"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "42"}], "+", 
         RowBox[{"2", " ", "v", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "30"}], "+", 
            RowBox[{"v", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "+", 
               RowBox[{"v", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "30"}], "-", 
                  RowBox[{"v", " ", "w"}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["w", "3"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "8"], " ", 
         SuperscriptBox["w", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"v", " ", "w"}], "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "7"], " ", 
         SuperscriptBox["w", "3"]}]], "-", 
       FractionBox[
        RowBox[{"20", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "2"]}]], "-", 
       FractionBox[
        RowBox[{"40", " ", 
         RowBox[{"Log", "[", "v", "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "2"]}]], "-", 
       FractionBox[
        RowBox[{"40", " ", 
         RowBox[{"Log", "[", "w", "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "2"]}]], "+", 
       FractionBox[
        RowBox[{"20", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], "]"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "6"], " ", 
         SuperscriptBox["w", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["bEF2", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["bEF2v", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["bEF2v", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["D1a", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "5"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "D2a"}], 
        SuperscriptBox["v", "4"]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", "D1a", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"24", "+", 
                 RowBox[{"v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"50", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"82", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"110", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"124", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"114", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"102", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"85", "+", 
                    RowBox[{"6", " ", "v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "4"]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"9", " ", 
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"v", " ", "w"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"v", " ", "w"}]}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["w", "2"]}]}], ")"}], "4"]}]], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"96", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"174", "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"253", "+", 
                 RowBox[{"v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"332", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"26", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "218"}], "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "421"}], "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "624"}], "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "456"}], "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "326"}], "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"119", "+", 
                    RowBox[{"3", " ", "v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"188", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"11", " ", "v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"31", "+", 
              RowBox[{"3", " ", "v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"22", "+", 
                 RowBox[{"v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"38", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"48", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"50", "+", 
                    RowBox[{"7", " ", "v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"v", " ", "w"}], "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "3"]}]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox["w", "8"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "2", "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["v", "4"], " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "3"]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["w", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox["w", "8"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "v", "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["v", "4"], " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "3"]}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["w", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["v", "4"], " ", 
            SuperscriptBox["w", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["v", "8"], " ", 
            SuperscriptBox["w", "8"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "w", "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["v", "4"], " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "w"}]}], "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["w", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "v", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"v", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"v", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"v", " ", "w", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"v", " ", "w"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["w", "2"]}]}], "]"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "3"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["dEF2", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "D1a"}], 
         SuperscriptBox["v", "4"]]}], "-", 
       FractionBox[
        SuperscriptBox["D1a", "2"], 
        SuperscriptBox["v", "4"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "D2a"}], 
        SuperscriptBox["v", "3"]], "+", 
       FractionBox[
        RowBox[{"6", "+", 
         RowBox[{"v", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"v", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"v", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"v", " ", "w"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["w", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "w"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"w", " ", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"v", " ", "w"}], "]"}]}], 
        SuperscriptBox["v", "3"]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["cEF2", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{
         SuperscriptBox["bEF2", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "v", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["dEF2", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "v", "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.432879964883676*^9, {3.432880165061558*^9, 3.432880311930079*^9}, {
   3.43288083029279*^9, 3.4328808374420643`*^9}, {3.432881497445383*^9, 
   3.4328815197902927`*^9}, {3.566404689167948*^9, 3.566404695109929*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"subsSOL", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"subsSOLo012", ",", "subsSOLo012DER1", ",", "subsSOLo012DER2"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563703809370359*^9, 3.5637038349611998`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"feq0", "[", "x_", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"feq1", "[", "x_", "]"}], "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.563618546004463*^9, 3.563618569813757*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"subsS", "=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ab", "\[Rule]", "AbS"}], ",", 
       RowBox[{"Bb", "\[Rule]", "BbS"}], ",", 
       RowBox[{"\[CapitalSigma]b", "\[Rule]", "\[CapitalSigma]bS"}], ",", 
       RowBox[{"\[Delta]A", "\[Rule]", "A\[Delta]S"}], ",", 
       RowBox[{"\[Delta]B", "\[Rule]", "B\[Delta]S"}], ",", 
       RowBox[{
       "\[Delta]\[CapitalSigma]", "\[Rule]", "\[CapitalSigma]\[Delta]S"}], 
       ",", 
       RowBox[{"\[Phi]", "\[Rule]", "\[Phi]S"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", 
        RowBox[{"v", "/", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        SuperscriptBox["u", 
         RowBox[{
          RowBox[{"-", "3"}], "/", "2"}]]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["u", "ah_"], ")"}], "bh_"], "\[Rule]", 
        SuperscriptBox["u", 
         RowBox[{"ah", " ", "bh"}]]}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5636186554125147`*^9, 3.563618677496594*^9}, {
  3.563708598928582*^9, 3.563708637528925*^9}, {3.564391013180666*^9, 
  3.5643910317478848`*^9}, {3.5643913774681892`*^9, 3.564391388044792*^9}, {
  3.5643917887698717`*^9, 3.564391800323845*^9}, {3.564415887818915*^9, 
  3.564415897552253*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluating Einstein equations for the boost-invariant flow", \
"Subsection",
 CellChangeTimes->{{3.5687189548198357`*^9, 3.568718987136504*^9}}],

Cell["\<\
We use diffgeo.m, for the manual, see

http://people.brandeis.edu/~headrick/Mathematica/\
\>", "Text",
 CellChangeTimes->{{3.568718989765832*^9, 3.56871903852349*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coord", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"r", ",", "t", ",", "y", ",", "x1", ",", "x2"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"metricsign", "=", 
    RowBox[{"-", "1"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", " ", 
   RowBox[{"And", "[", 
    RowBox[{
     RowBox[{"t", "\[Element]", "Reals"}], ",", 
     RowBox[{"r", ">", "0"}], ",", 
     RowBox[{"w", ">", "0"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.404660552972549*^9, 3.404660556212677*^9}, {
   3.404661976407036*^9, 3.404662066964767*^9}, {3.4170221613289633`*^9, 
   3.417022238819001*^9}, {3.417022285070373*^9, 3.417022312398285*^9}, {
   3.417022399127242*^9, 3.417022639105239*^9}, {3.417022896598806*^9, 
   3.417022961348249*^9}, {3.41702312266401*^9, 3.417023140315136*^9}, {
   3.417023454996571*^9, 3.417023492236269*^9}, 3.4170236934938717`*^9, {
   3.4175599734431973`*^9, 3.4175599928803883`*^9}, 3.417560337421185*^9, {
   3.4175615813964243`*^9, 3.417561658138505*^9}, {3.417573909501069*^9, 
   3.417573929223044*^9}, {3.4175742402414713`*^9, 3.4175742465228157`*^9}, {
   3.417574604447475*^9, 3.417574645084053*^9}, {3.417574683113131*^9, 
   3.417574687849125*^9}, {3.4177178187029037`*^9, 3.417717839964468*^9}, {
   3.417733365742363*^9, 3.4177333970367613`*^9}, {3.4177362488092117`*^9, 
   3.417736288812755*^9}, {3.417738695337371*^9, 3.417738698862523*^9}, {
   3.417743948442649*^9, 3.417744000670663*^9}, {3.423392642461512*^9, 
   3.423392658930559*^9}, {3.423399297304083*^9, 3.423399316375874*^9}, 
   3.423399596763957*^9, {3.423468111364561*^9, 3.423468111716303*^9}, {
   3.423468968122034*^9, 3.4234689749775352`*^9}, {3.423472132313747*^9, 
   3.4234721324887238`*^9}, {3.4239936805482616`*^9, 3.423993691324835*^9}, {
   3.4248178916616983`*^9, 3.424817934237356*^9}, {3.429534036496929*^9, 
   3.429534057903358*^9}, {3.429551400086007*^9, 3.42955140605581*^9}, 
   3.432655736894823*^9, {3.563531922733379*^9, 3.5635319233774757`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"metric", "=", 
    RowBox[{"(", GridBox[{
       {"0", "1", "0", "0", "0"},
       {"1", 
        RowBox[{"-", 
         RowBox[{"A", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "2"], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"B", "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "]"}]}], "0", "0"},
       {"0", "0", "0", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "2"], 
         RowBox[{"Exp", "[", 
          RowBox[{"B", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "0"},
       {"0", "0", "0", "0", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "2"], 
         RowBox[{"Exp", "[", 
          RowBox[{"B", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}
      }], ")"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.424340856952167*^9, 3.424340894883247*^9}, {
   3.4243419327629023`*^9, 3.424341940592133*^9}, 3.424473090723262*^9, 
   3.42447317672616*^9, {3.424817035704811*^9, 3.424817132194788*^9}, {
   3.4248172858199253`*^9, 3.424817369701791*^9}, {3.424817420229842*^9, 
   3.424817480137473*^9}, {3.424817516702015*^9, 3.4248175486615877`*^9}, {
   3.424817825791355*^9, 3.424817849072001*^9}, {3.424819880267191*^9, 
   3.424819901996335*^9}, {3.429205085605362*^9, 3.429205098061276*^9}, {
   3.4294356518385983`*^9, 3.429435655929221*^9}, {3.432655624054956*^9, 
   3.432655635867543*^9}, {3.432655668067844*^9, 3.432655725863544*^9}, {
   3.432878841595375*^9, 3.432878850906026*^9}, {3.56353192839544*^9, 
   3.563532043083899*^9}, {3.563540593804879*^9, 3.563540678520303*^9}, {
   3.56354336755902*^9, 3.563543375128437*^9}, 3.56870688821952*^9}],

Cell[TextData[StyleBox["You may need to download diffgeo.m and modify the \
path below:",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568719283984562*^9, 3.568719349295209*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "diffgeo.m"}]], "Input",
 CellChangeTimes->{{3.4046613667796593`*^9, 3.404661369723456*^9}, {
  3.4046622746800127`*^9, 3.404662275519608*^9}, {3.405194167128586*^9, 
  3.4051941730097513`*^9}, {3.423468980816577*^9, 3.423468983303968*^9}, {
  3.423993699667553*^9, 3.423993699884519*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"SetDelayed", "::", "write"}], "MessageName"], ":", 
  " ", "\<\"Tag \[NoBreak]\\!\\(Laplacian\\)\[NoBreak] in \
\[NoBreak]\\!\\(Laplacian[\\(\\(scalar_ ? scalarQ\\)\\)]\\)\[NoBreak] is \
Protected. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/write\\\", ButtonNote -> \
\\\"SetDelayed::write\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.56871911167295*^9, 3.568719495487059*^9, 
  3.568719695959394*^9, 3.568720340773386*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"einsteinEqns", "=", 
   RowBox[{"Drop", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"RicciTensor", "+", 
        RowBox[{"4", " ", "metric"}]}], "]"}], "]"}], ",", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5635322087052317`*^9, 3.56353221589878*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"t_", ",", " ", "r_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"Ab", "[", 
     RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[Delta]A", "[", 
      RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"t_", ",", " ", "r_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"Bb", "[", 
     RowBox[{"t", ",", " ", "r"}], "]"}], "+", " ", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[Delta]B", "[", 
      RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]", "[", 
    RowBox[{"t_", ",", " ", "r_"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"\[CapitalSigma]b", "[", 
     RowBox[{"t", ",", " ", "r"}], "]"}], "+", " ", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[Delta]\[CapitalSigma]", "[", 
      RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.564386316830132*^9, 3.56438639707262*^9}, {
   3.564390277528782*^9, 3.564390278880875*^9}, 3.566399567922791*^9, {
   3.566399599985034*^9, 3.5663996615043373`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "t_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"Expand", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         FractionBox["1", 
          SuperscriptBox["t", 
           RowBox[{"1", "/", "3"}]]], 
         RowBox[{"(", 
          RowBox[{"\[Omega]0", "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["t", 
              RowBox[{"4", "/", "3"}]]], "\[Omega]2"}], "+", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["t", "2"]], "\[Omega]3"}]}], ")"}]}], ",", "t"}], 
       "]"}], "]"}]], 
    SuperscriptBox["t", "\[Alpha]1"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.564415601373247*^9, 3.564415608232192*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eomscalar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"contract", "[", 
      RowBox[{
       RowBox[{"covariant", "[", 
        RowBox[{"covariant", "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.563612413893347*^9, 3.563612428850959*^9}, {
   3.564415749579446*^9, 3.5644157565903*^9}, {3.564415814819713*^9, 
   3.564415820339109*^9}, 3.564847404708131*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eq1b", ",", "eq1\[Delta]"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "//.", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"g", "[", "t", "]"}]], 
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "\[Epsilon]"}], "]"}]}]}], "}"}], "&"}], "/@", 
    RowBox[{"Normal", "[", 
     RowBox[{"u", " ", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
        "einsteinEqns", "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eq2b", ",", "eq2\[Delta]"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "//.", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"g", "[", "t", "]"}]], 
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "\[Epsilon]"}], "]"}]}]}], "}"}], "&"}], "/@", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
       "einsteinEqns", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eq3b", ",", "eq3\[Delta]"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "//.", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"g", "[", "t", "]"}]], 
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "\[Epsilon]"}], "]"}]}]}], "}"}], "&"}], "/@", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"t", ",", "r"}], "]"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", 
          RowBox[{"B", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]], 
        RowBox[{
        "einsteinEqns", "\[LeftDoubleBracket]", "3", 
         "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eq4b", ",", "eq4\[Delta]"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "//.", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"g", "[", "t", "]"}]], 
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "\[Epsilon]"}], "]"}]}]}], "}"}], "&"}], "/@", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], 
         RowBox[{"-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"B", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]], 
        RowBox[{
        "einsteinEqns", "\[LeftDoubleBracket]", "4", 
         "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eq5b", ",", "eq5\[Delta]"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "//.", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"g", "[", "t", "]"}]], 
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "\[Epsilon]"}], "]"}]}]}], "}"}], "&"}], "/@", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["u", 
         RowBox[{"-", "1"}]], 
        RowBox[{
        "einsteinEqns", "\[LeftDoubleBracket]", "5", 
         "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.5643850529005957`*^9, 3.564385072167444*^9}, {
   3.564386462003231*^9, 3.564386474154866*^9}, {3.564390113164589*^9, 
   3.564390197439735*^9}, 3.564390325892654*^9, {3.564391074297462*^9, 
   3.56439107500877*^9}, {3.564391744492923*^9, 3.564391762567791*^9}, {
   3.564415614805643*^9, 3.5644156284631*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AbS", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["r", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"AEF0", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "/", "3"}]]}], "]"}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"2", "/", "3"}]]], 
       RowBox[{"AEF1", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"4", "/", "3"}]]], 
       RowBox[{"AEF2", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", "2"]], 
       RowBox[{"AEF3", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BbS", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["r", 
       RowBox[{"1", "+", 
        RowBox[{"r", " ", "t"}]}]], "]"}]}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"+", 
        FractionBox["1", 
         SuperscriptBox["t", 
          RowBox[{"2", "/", "3"}]]]}], 
       RowBox[{"B1", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"4", "/", "3"}]]], 
       RowBox[{"B2", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", "2"]], 
       RowBox[{"A3", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}]}], "*)"}], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"dEF", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"bEF", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]bS", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"r", " ", "t"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"dEF", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bEF", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["t", 
       RowBox[{"2", "/", "3"}]]], 
     RowBox[{"bEF1", "[", 
      RowBox[{"r", " ", 
       SuperscriptBox["t", 
        RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["t", 
       RowBox[{"4", "/", "3"}]]], 
     RowBox[{"bEF2", "[", 
      RowBox[{"r", " ", 
       SuperscriptBox["t", 
        RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["t", "2"]], 
     RowBox[{"bEF3", "[", 
      RowBox[{"r", " ", 
       SuperscriptBox["t", 
        RowBox[{"1", "/", "3"}]]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dEF", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["t", 
       RowBox[{"2", "/", "3"}]]], 
     RowBox[{"dEF1", "[", 
      RowBox[{"r", " ", 
       SuperscriptBox["t", 
        RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["t", 
       RowBox[{"4", "/", "3"}]]], 
     RowBox[{"dEF2", "[", 
      RowBox[{"r", " ", 
       SuperscriptBox["t", 
        RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["t", "2"]], 
     RowBox[{"dEF3", "[", 
      RowBox[{"r", " ", 
       SuperscriptBox["t", 
        RowBox[{"1", "/", "3"}]]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.563612548172634*^9, 3.563612631794764*^9}, {
   3.563618367957479*^9, 3.5636183762518263`*^9}, {3.5636184319398727`*^9, 
   3.563618473992564*^9}, {3.563618517308407*^9, 3.56361852397058*^9}, {
   3.5637025279090157`*^9, 3.5637025512346907`*^9}, 3.5637025958023767`*^9, {
   3.563703326336879*^9, 3.5637033335579453`*^9}, {3.563703415539011*^9, 
   3.563703421120091*^9}, {3.564390506214449*^9, 3.564390509586582*^9}, {
   3.566399586554582*^9, 3.5663995940479918`*^9}, {3.568720076365114*^9, 
   3.568720077593642*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A\[Delta]S", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["r", "2"], 
    RowBox[{"g", "[", "t", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A\[Delta]0", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "/", "3"}]]}], "]"}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"2", "/", "3"}]]], 
       RowBox[{"A\[Delta]1", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"4", "/", "3"}]]], 
       RowBox[{"A\[Delta]2", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B\[Delta]S", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"g", "[", "t", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B\[Delta]0", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "/", "3"}]]}], "]"}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"2", "/", "3"}]]], 
       RowBox[{"B\[Delta]1", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"4", "/", "3"}]]], 
       RowBox[{"B\[Delta]2", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]\[Delta]S", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"r", " ", "t"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]], 
    RowBox[{"g", "[", "t", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalSigma]\[Delta]0", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "/", "3"}]]}], "]"}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"2", "/", "3"}]]], 
       RowBox[{"\[CapitalSigma]\[Delta]1", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"4", "/", "3"}]]], 
       RowBox[{"\[CapitalSigma]\[Delta]2", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5643905626243267`*^9, 3.564390638436871*^9}, {
   3.564390788436248*^9, 3.5643908753419533`*^9}, {3.564390929521329*^9, 
   3.564390947159465*^9}, 3.564390996562377*^9, {3.564415665542808*^9, 
   3.564415680525873*^9}, 3.566399695753421*^9, {3.568719977602601*^9, 
   3.5687199846543827`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]S", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"g", "[", "t", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Phi]0", "[", 
       RowBox[{"r", " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "/", "3"}]]}], "]"}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"2", "/", "3"}]]], 
       RowBox[{"\[Phi]1", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", 
         RowBox[{"4", "/", "3"}]]], 
       RowBox[{"\[Phi]2", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["t", "2"]], 
       RowBox[{"\[Phi]3", "[", 
        RowBox[{"r", " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5644157970912323`*^9, 3.564415799540265*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq1\[Delta]S", " ", "=", " ", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"eq1\[Delta]", " ", "//.", " ", "subsS"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"eq2\[Delta]S", " ", "=", " ", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"eq2\[Delta]", " ", "//.", " ", "subsS"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"eq3\[Delta]S", " ", "=", " ", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"eq3\[Delta]", " ", "//.", " ", "subsS"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"eq4\[Delta]S", " ", "=", " ", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"eq4\[Delta]", " ", "//.", " ", "subsS"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"eq5\[Delta]S", " ", "=", " ", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"eq5\[Delta]", " ", "//.", " ", "subsS"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.564391832704049*^9, 3.564391893926633*^9}, {
   3.56439201432413*^9, 3.5643920188596478`*^9}, 3.566399708631443*^9, {
   3.5664596067122517`*^9, 3.56645960671432*^9}, {3.568720011090773*^9, 
   3.568720025141879*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eomscalarS", "=", 
   RowBox[{"Expand", "/@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"v", " ", 
        FractionBox["1", 
         RowBox[{"g", "[", "t", "]"}]], "eomscalar"}], "//.", "subsS"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.564415832985806*^9, 3.5644158782122517`*^9}, {
   3.564415912827393*^9, 3.56441595025159*^9}, {3.56441621381933*^9, 
   3.564416214298991*^9}, 3.564425449442193*^9, 3.5648474143243637`*^9, 
   3.5687203662207937`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"eq1b", "//.", "subsS"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}], "//.", "subsSOL"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.5663997025975313`*^9, 3.5663997433220577`*^9}, {
  3.5664047959291763`*^9, 3.5664048118798437`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "u", "]"}], "3"],
  SeriesData[$CellContext`u, 0, {}, 18, 18, 6],
  Editable->False]], "Output",
 CellChangeTimes->{{3.566399713118835*^9, 3.5663997437805347`*^9}, 
   3.566400172708794*^9, {3.566404790065755*^9, 3.5664048123406477`*^9}, 
   3.566628474996235*^9, 3.568719510411406*^9, 3.568719699950124*^9, 
   3.56872037826495*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"eq2b", "//.", "subsS"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}], "//.", "subsSOL"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.5664048213777*^9, 3.566404821479601*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "u", "]"}], 
   RowBox[{"13", "/", "6"}]],
  SeriesData[$CellContext`u, 0, {}, 13, 13, 6],
  Editable->False]], "Output",
 CellChangeTimes->{3.5664048324317513`*^9, 3.566628475315484*^9, 
  3.568719700167141*^9, 3.568720378488415*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"eq3b", "//.", "subsS"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}], "//.", "subsSOL"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.5664002051277523`*^9, 3.566400220890224*^9}, {
  3.5664048507909393`*^9, 3.566404851086816*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "u", "]"}], 
   RowBox[{"13", "/", "6"}]],
  SeriesData[$CellContext`u, 0, {}, 13, 13, 6],
  Editable->False]], "Output",
 CellChangeTimes->{{3.566400206818583*^9, 3.566400221347064*^9}, 
   3.5664048516764708`*^9, 3.566628475936499*^9, 3.568719700892274*^9, 
   3.568720382085473*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"eq4b", "//.", "subsS"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}], "//.", "subsSOL"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.5664002051277523`*^9, 3.566400220890224*^9}, {
  3.5664048507909393`*^9, 3.566404851086816*^9}, {3.5664049117206497`*^9, 
  3.566404912175476*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "u", "]"}], 
   RowBox[{"13", "/", "6"}]],
  SeriesData[$CellContext`u, 0, {}, 13, 13, 6],
  Editable->False]], "Output",
 CellChangeTimes->{{3.566400206818583*^9, 3.566400221347064*^9}, 
   3.5664048516764708`*^9, 3.566404912795801*^9, 3.5666284761769857`*^9, 
   3.568719701519396*^9, 3.568720383695778*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"eq5b", "//.", "subsS"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "2"}], "}"}]}], "]"}], "//.", "subsSOL"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.566404919281577*^9, 3.566404919599682*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "u", "]"}], 
   RowBox[{"13", "/", "6"}]],
  SeriesData[$CellContext`u, 0, {}, 13, 13, 6],
  Editable->False]], "Output",
 CellChangeTimes->{3.566404920128079*^9, 3.566628476404788*^9, 
  3.56871970218334*^9, 3.568720383973925*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"subs1OVERv", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ah_", "''"}], "[", "v", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "2"]}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["z", "2"]}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"ah", "[", "z", "]"}], ",", "z"}], "]"}]}], ",", "z"}], 
        "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ah_", "'"}], "[", "v", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "2"]}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"ah", "[", "z", "]"}], ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Phi]0_", "[", "v", "]"}], "\[Rule]", 
      RowBox[{"\[Phi]0", "[", "z", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Phi]1_", "[", "v", "]"}], "\[Rule]", 
      RowBox[{"\[Phi]1", "[", "z", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Phi]2_", "[", "v", "]"}], "\[Rule]", 
      RowBox[{"\[Phi]2", "[", "z", "]"}]}], ",", 
     RowBox[{"v", "\[Rule]", 
      FractionBox["1", "z"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.5637050378315363`*^9, {3.563705228133932*^9, 3.5637052537824583`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eomscalar0", "=", 
   RowBox[{"Simplify", "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"eomscalarS", ",", "0"}], "]"}], "//.", "subsSOL"}], "//.", 
       "subs1OVERv"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Phi]0", "[", "z", "]"}], ",", 
        RowBox[{
         RowBox[{"\[Phi]0", "'"}], "[", "z", "]"}], ",", 
        RowBox[{
         RowBox[{"\[Phi]0", "''"}], "[", "z", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56361943943328*^9, 3.563619464624942*^9}, {
   3.563703376010755*^9, 3.563703377464405*^9}, {3.563703552742653*^9, 
   3.563703555046466*^9}, {3.5637036443337307`*^9, 3.5637036605798903`*^9}, {
   3.5637038451092*^9, 3.56370384684097*^9}, {3.5637050171396713`*^9, 
   3.563705075587594*^9}, {3.563899797167451*^9, 3.563899797601798*^9}, 
   3.564761193228539*^9, 3.568719713496687*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eomscalar1", "=", 
   RowBox[{"Simplify", "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"eomscalarS", ",", "1"}], "]"}], "//.", "subsSOL"}], "//.", 
       "subs1OVERv"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Phi]0", "[", "z", "]"}], ",", 
        RowBox[{
         RowBox[{"\[Phi]0", "'"}], "[", "z", "]"}], ",", 
        RowBox[{
         RowBox[{"\[Phi]0", "''"}], "[", "z", "]"}], ",", 
        RowBox[{"\[Phi]1", "[", "z", "]"}], ",", 
        RowBox[{
         RowBox[{"\[Phi]1", "'"}], "[", "z", "]"}], ",", 
        RowBox[{
         RowBox[{"\[Phi]1", "''"}], "[", "z", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.563619467871669*^9, 3.563619488961157*^9}, {
   3.563619533936592*^9, 3.5636195381604557`*^9}, {3.563703853026165*^9, 
   3.563703854904476*^9}, {3.563703937287322*^9, 3.563703985840232*^9}, {
   3.563705094261735*^9, 3.563705139914728*^9}, {3.563705213733602*^9, 
   3.563705218957244*^9}, {3.563705256286862*^9, 3.563705256836329*^9}, {
   3.564425470851698*^9, 3.56442547139048*^9}, 3.5647611974772043`*^9, 
   3.568719721629999*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar vs. metric perturbations", "Subsection",
 CellChangeTimes->{{3.568719878084544*^9, 3.5687198998598843`*^9}}],

Cell[CellGroupData[{

Cell["Order 0", "Subsubsection",
 CellChangeTimes->{{3.564415967796947*^9, 3.564415973555397*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"eq1\[Delta]S", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{"\[CapitalSigma]\[Delta]0", "[", "v", "]"}], ",", "v"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.564415988971944*^9, 3.564416016929041*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalSigma]\[Delta]0", "[", "v", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"C", "[", "1", "]"}], "v"]}], "+", 
     RowBox[{"C", "[", "2", "]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.564415992322282*^9, 3.5644160173398447`*^9}, 
   3.564425389672883*^9, 3.564465031058216*^9, 3.566460275311632*^9, 
   3.566462879104168*^9, 3.566462946657852*^9, 3.568720400218618*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]\[Delta]0", "[", "v_", "]"}], "=", "0"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.564416024832252*^9, 3.564416027407962*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqmaster0", "=", 
  RowBox[{
   RowBox[{
    FractionBox["2", "3"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"eq3\[Delta]S", ",", "0"}], "]"}], "-", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"eq4\[Delta]S", ",", "0"}], "]"}]}], ")"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.564416084902816*^9, 3.5644161499804163`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
   RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"AEF0", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["v", "3"], " ", 
   RowBox[{
    SuperscriptBox["AEF0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["v", "3"], " ", 
   RowBox[{"AEF0", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.564416085396658*^9, 3.564416120032316*^9}, 
   3.5644161528005743`*^9, 3.564425389722917*^9, 3.56446503110328*^9, 
   3.566460279737228*^9, 3.566462879204342*^9, 3.56646294682717*^9, 
   3.5687204033447638`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"eqmaster0", "//.", 
    RowBox[{"B\[Delta]0", "\[Rule]", "\[Phi]0"}]}], ")"}], "-", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{"eomscalarS", ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.56441617150931*^9, 3.5644162088423862`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.564416174440806*^9, 3.564416218337331*^9}, 
   3.564425389773666*^9, 3.56446503114355*^9, 3.566460283614975*^9, 
   3.5664628792404947`*^9, 3.5664629468803473`*^9, 3.568720404270936*^9}]
}, Open  ]],

Cell[TextData[StyleBox["As expected, at zeroth order metric QNM at zero \
momentum statisfy the same eqn as QNM of the massless scalar field",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.564416220573285*^9, 3.5644162821765127`*^9}, {
  3.568720410602069*^9, 3.5687204209541883`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eq5\[Delta]S", ",", "0"}], "]"}], "//.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{"eq2\[Delta]S", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["A\[Delta]0", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "v", "]"}]}], "]"}], 
      "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}], "//.", 
   "subsSOL"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.564416296887535*^9, 3.5644163751661463`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", 
  " ", 
  RowBox[{"A\[Delta]0", "[", "v", "]"}]}]], "Output",
 CellChangeTimes->{{3.56441629740386*^9, 3.564416375367935*^9}, 
   3.564425389842619*^9, 3.56446503365427*^9, 3.5664602866676617`*^9, 
   3.56646287934616*^9, 3.566462947023953*^9, {3.568720407379208*^9, 
   3.568720431995541*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A\[Delta]0", "[", "v_", "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.564416529674226*^9, 3.5644165337892513`*^9}}],

Cell[TextData[StyleBox["If \[Omega]0 = 0, then A\[Delta]0 just modifies the \
energy density, whereas if A\[Delta]0[v] = 0, then we are just left with the \
master eqn",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.564417606087739*^9, 3.5644176554293203`*^9}, {
  3.564418334330434*^9, 3.564418346313064*^9}, {3.568720436010047*^9, 
  3.568720440289474*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SeriesCoefficient", "[", 
  RowBox[{"eq1\[Delta]S", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{3.5644165476618023`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.564416548742626*^9, 3.56442538989473*^9, 
  3.5644650337732267`*^9, 3.5664602912137938`*^9, 3.566462879468814*^9, 
  3.566462947137583*^9, 3.568720448811286*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SeriesCoefficient", "[", 
  RowBox[{"eq2\[Delta]S", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{3.564416553293344*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.564416554323715*^9, 3.564425389923409*^9, 
  3.564465033806184*^9, 3.566460292445801*^9, 3.566462879524662*^9, 
  3.566462947176239*^9, 3.568720450164831*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"eq3\[Delta]S", ",", "0"}], "]"}], "//.", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"eqmaster0", "\[Equal]", "0"}], ",", 
      RowBox[{
       SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v", "]"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{
  3.564416558926422*^9, {3.564416606359312*^9, 3.5644166090054626`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5644165597723494`*^9, 3.56441660926889*^9, 
  3.5644253899835453`*^9, 3.5644650338430433`*^9, 3.56646029337436*^9, 
  3.5664628795618353`*^9, 3.566462947227787*^9, 3.568720451030526*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"eq4\[Delta]S", ",", "0"}], "]"}], "//.", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"eqmaster0", "\[Equal]", "0"}], ",", 
      RowBox[{
       SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v", "]"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.564416566256548*^9, 3.564416567534625*^9}, 
   3.5644166163137693`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.564416568019656*^9, 3.56441661666615*^9, 
  3.564425390024817*^9, 3.564465033889881*^9, 3.5664602944394903`*^9, 
  3.566462879606462*^9, 3.566462947278069*^9, 3.568720451867902*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SeriesCoefficient", "[", 
  RowBox[{"eq5\[Delta]S", ",", "0"}], "]"}]], "Input"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5644165758695927`*^9, 3.564425390083066*^9, 
  3.5644650339394083`*^9, 3.566460295491499*^9, 3.566462879657486*^9, 
  3.566462947328237*^9, 3.568720452718617*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Order 1", "Subsubsection",
 CellChangeTimes->{{3.564415977624878*^9, 3.5644159809054127`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol\[CapitalSigma]\[Delta]1vv", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"eq1\[Delta]S", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v", "]"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.564418804132228*^9, 3.5644188043318987`*^9}, {
  3.564418886730212*^9, 3.5644189139936447`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "v", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["B\[Delta]0", "\[Prime]",
         MultilineFunction->None], "[", "v", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["v", "2"]}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["bEF1", "\[Prime]",
       MultilineFunction->None], "[", "v", "]"}], " ", 
     RowBox[{
      SuperscriptBox["B\[Delta]0", "\[Prime]",
       MultilineFunction->None], "[", "v", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{
      SuperscriptBox["B\[Delta]0", "\[Prime]",
       MultilineFunction->None], "[", "v", "]"}], " ", 
     RowBox[{
      SuperscriptBox["dEF1", "\[Prime]",
       MultilineFunction->None], "[", "v", "]"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]",
        MultilineFunction->None], "[", "v", "]"}]}], "v"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.564418804640532*^9, {3.564418898917472*^9, 3.564418914527658*^9}, 
   3.5644253901996*^9, 3.564465033991659*^9, {3.566460302554368*^9, 
   3.566460304752549*^9}, 3.566462977967053*^9, 3.5687204591015797`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solA\[Delta]1andDERIVS", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"eq2\[Delta]S", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"eq3\[Delta]S", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"eq5\[Delta]S", ",", "1"}], "]"}], "\[Equal]", "0"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A\[Delta]1", "[", "v", "]"}], ",", 
       RowBox[{
        RowBox[{"A\[Delta]1", "'"}], "[", "v", "]"}], ",", 
       RowBox[{
        RowBox[{"A\[Delta]1", "''"}], "[", "v", "]"}]}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.564418817211833*^9, 3.564418817291627*^9}, {
  3.56441893440221*^9, 3.564418989689769*^9}, {3.564419228469274*^9, 
  3.564419241635663*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"A\[Delta]1", "[", "v", "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Omega]0", "2"], " ", 
         RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
         RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["bEF1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["dEF1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "v", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "v"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
          RowBox[{"8", " ", "v", " ", 
           RowBox[{"AEF0", "[", "v", "]"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{
            SuperscriptBox["AEF0", "\[Prime]",
             MultilineFunction->None], "[", "v", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "3"], " ", 
           RowBox[{
            SuperscriptBox["AEF0", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "v", "]"}]}]}], ")"}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["A\[Delta]1", "\[Prime]",
      MultilineFunction->None], "[", "v", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
           RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "+", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
           RowBox[{"AEF0", "[", "v", "]"}], " ", 
           RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Omega]0", "2"], " ", 
           RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}]}], "-", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
           RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}], " ", 
           RowBox[{
            SuperscriptBox["AEF0", "\[Prime]",
             MultilineFunction->None], "[", "v", "]"}]}], "-", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
           RowBox[{"AEF0", "[", "v", "]"}], " ", 
           RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
           RowBox[{
            SuperscriptBox["bEF1", "\[Prime]",
             MultilineFunction->None], "[", "v", "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{"AEF0", "[", "v", "]"}], " ", 
           RowBox[{
            SuperscriptBox["B\[Delta]0", "\[Prime]",
             MultilineFunction->None], "[", "v", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
           RowBox[{"AEF0", "[", "v", "]"}], " ", 
           RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
           RowBox[{
            SuperscriptBox["dEF1", "\[Prime]",
             MultilineFunction->None], "[", "v", "]"}]}], "+", 
          RowBox[{"12", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
           RowBox[{"AEF0", "[", "v", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]",
             MultilineFunction->None], "[", "v", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "v"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
          RowBox[{"8", " ", "v", " ", 
           RowBox[{"AEF0", "[", "v", "]"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["v", "2"], " ", 
           RowBox[{
            SuperscriptBox["AEF0", "\[Prime]",
             MultilineFunction->None], "[", "v", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["v", "3"], " ", 
           RowBox[{
            SuperscriptBox["AEF0", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "v", "]"}]}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["v", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", "\[Alpha]1", " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "+", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
         RowBox[{"B\[Delta]1", "[", "v", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
         RowBox[{"dEF1", "[", "v", "]"}]}], "-", 
        RowBox[{"12", " ", "v", " ", 
         RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}]}], "-", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
         RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}]}], "+", 
        RowBox[{"12", " ", "v", " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"8", " ", "v", " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"6", " ", "v", " ", "\[Alpha]1", " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"2", " ", "v", " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"AEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
         RowBox[{"dEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{"dEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"dEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{
          SuperscriptBox["AEF1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["dEF1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["dEF1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"AEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{"dEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]1", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["A\[Delta]1", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "v", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
            RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
            RowBox[{"AEF0", "[", "v", "]"}], " ", 
            RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Omega]0", "2"], " ", 
            RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}]}], "-", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}], " ", 
            RowBox[{
             SuperscriptBox["AEF0", "\[Prime]",
              MultilineFunction->None], "[", "v", "]"}]}], "-", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"AEF0", "[", "v", "]"}], " ", 
            RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
            RowBox[{
             SuperscriptBox["bEF1", "\[Prime]",
              MultilineFunction->None], "[", "v", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{"AEF0", "[", "v", "]"}], " ", 
            RowBox[{
             SuperscriptBox["B\[Delta]0", "\[Prime]",
              MultilineFunction->None], "[", "v", "]"}]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"AEF0", "[", "v", "]"}], " ", 
            RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
            RowBox[{
             SuperscriptBox["dEF1", "\[Prime]",
              MultilineFunction->None], "[", "v", "]"}]}], "+", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
            RowBox[{"AEF0", "[", "v", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]",
              MultilineFunction->None], "[", "v", "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "v"}], "+", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
           RowBox[{"8", " ", "v", " ", 
            RowBox[{"AEF0", "[", "v", "]"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["v", "2"], " ", 
            RowBox[{
             SuperscriptBox["AEF0", "\[Prime]",
              MultilineFunction->None], "[", "v", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["v", "3"], " ", 
            RowBox[{
             SuperscriptBox["AEF0", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "v", "]"}]}]}], ")"}]}], 
        ")"}]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", 
        SuperscriptBox["v", "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"126", " ", "v", " ", "\[Alpha]1", " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "-", 
        RowBox[{
        "126", " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
         RowBox[{"B\[Delta]1", "[", "v", "]"}]}], "-", 
        RowBox[{"42", " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
         RowBox[{"dEF1", "[", "v", "]"}]}], "+", 
        RowBox[{"168", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}]}], "+", 
        RowBox[{
        "216", " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
         RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}]}], "-", 
        RowBox[{"168", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}]}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"\[CapitalSigma]\[Delta]1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["bEF1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["v", "2"], " ", "\[Alpha]1", " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"28", " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"210", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"AEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"28", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
         RowBox[{"dEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"70", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{"dEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{"dEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{
          SuperscriptBox["AEF1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"84", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"210", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
         RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["dEF1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["dEF1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"48", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["v", "2"], " ", "\[Omega]0", " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"300", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{
          SuperscriptBox["AEF0", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["v", "3"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{"AEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{"dEF1", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["B\[Delta]1", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["v", "4"], " ", 
         RowBox[{"AEF0", "[", "v", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]\[Delta]1", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "v", "]"}]}]}], ")"}]}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.564418817969162*^9, {3.564418982613082*^9, 3.564418990682622*^9}, 
   3.564419243198626*^9, 3.564425390253965*^9, 3.564465034065381*^9, 
   3.566460306923581*^9, 3.5664629781141376`*^9, 3.568720460320249*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqmaster1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "3"]}], 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"eq4\[Delta]S", ",", "1"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "3"], 
       FractionBox["1", "v"], "eqmaster0"}]}], "//.", 
     "solA\[Delta]1andDERIVS"}], "//", "Simplify"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.564418856932746*^9, 3.564418857226522*^9}, {
   3.56441925051269*^9, 3.564419257640081*^9}, 3.564419369983832*^9, {
   3.564419425044059*^9, 3.56441942743609*^9}, {3.5644194728628883`*^9, 
   3.564419511339252*^9}, {3.5644201590461817`*^9, 3.564420173098888*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", "\[Alpha]1", " ", 
   RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Omega]0", " ", 
    RowBox[{"B\[Delta]0", "[", "v", "]"}]}], "v"], "-", 
  RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
   RowBox[{"B\[Delta]1", "[", "v", "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "\[Omega]0", " ", 
   RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
   RowBox[{"dEF1", "[", "v", "]"}]}], "+", 
  RowBox[{
   FractionBox["8", "3"], " ", "v", " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{"2", " ", "v", " ", "\[Alpha]1", " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "-", 
  RowBox[{"v", " ", 
   RowBox[{"AEF0", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"AEF1", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", 
   " ", 
   RowBox[{"dEF1", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "3"], " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"AEF0", "[", "v", "]"}], " ", 
   RowBox[{"dEF1", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["v", "3"], " ", 
   RowBox[{"dEF1", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["AEF0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["v", "3"], " ", 
   RowBox[{
    SuperscriptBox["AEF1", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]1", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"AEF0", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]1", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["v", "3"], " ", 
   RowBox[{
    SuperscriptBox["AEF0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]1", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "v", " ", "\[Omega]0", " ", 
   RowBox[{"B\[Delta]0", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["dEF1", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["v", "3"], " ", 
   RowBox[{"AEF0", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["dEF1", "\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["v", "3"], " ", 
   RowBox[{"AEF1", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["v", "3"], " ", 
   RowBox[{"AEF0", "[", "v", "]"}], " ", 
   RowBox[{"dEF1", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]0", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["v", "3"], " ", 
   RowBox[{"AEF0", "[", "v", "]"}], " ", 
   RowBox[{
    SuperscriptBox["B\[Delta]1", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "v", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.564418857485805*^9, {3.564419253756524*^9, 3.564419257845833*^9}, 
   3.56441937053336*^9, 3.564419430206703*^9, {3.564419475421029*^9, 
   3.564419511823538*^9}, {3.564420160671633*^9, 3.564420173799733*^9}, 
   3.5644253904190807`*^9, 3.564465035259882*^9, {3.566460311619361*^9, 
   3.566460315614108*^9}, 3.566462978411973*^9, 3.56872046260386*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"eqmaster1", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"B\[Delta]0", "\[Rule]", "\[Phi]0"}], ",", 
         RowBox[{"B\[Delta]1", "\[Rule]", "\[Phi]1"}]}], "}"}]}], ")"}], "-", 
     
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"eomscalarS", ",", "1"}], "]"}]}], ")"}], "//.", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"eomscalarS", ",", "0"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       SuperscriptBox["\[Phi]0", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "v", "]"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.564419456547845*^9, 3.5644194664986687`*^9}, {
  3.564419517693046*^9, 3.5644195288500137`*^9}, {3.566460377612804*^9, 
  3.56646041352359*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.56441946689149*^9, 3.564419529687121*^9}, 
   3.564420184537943*^9, 3.564425390508335*^9, 3.564465035703229*^9, 
   3.566460321338019*^9, {3.566460403492322*^9, 3.566460413797763*^9}, 
   3.5664629784516163`*^9, 3.568720464461376*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Suprisingly, also in the first order we obtain the same master \
equation for metric QNMs as in the case of the massless scalar field. There \
is a subtlety though in relation to obtaining the expectation values of dual \
operators. Whereas obtained g[\[Tau]] for the scalar field translates \
directly to proper time dependence of the expectation value of the dual \
scalar operator (up to including some proper time dependence inherited from \
the use of the scaling variable), in matching \[Delta]B with the contribution \
to the energy density \[Delta]\[Epsilon] one needs to remember that\n\n\
\[Delta]B = f[\[Tau]] / ",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["r", "4"], TraditionalForm]]],
 " + ...\t\t\t\t\t\t (",
 StyleBox["at large r),\n\nwhere\n\nf[\[Tau]] ~ 1/2 \[Epsilon][\[Tau]] + 3/8 \
\[Tau] \[Epsilon]\[CloseCurlyQuote][\[Tau]].                    (*)\n\nThis \
implies that the time dependence for the energy density differs from the one \
for the scalar field by the additional factor of 1/",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Tau]", 
    RowBox[{"2", "/", "3"}]], TraditionalForm]]],
 " ",
 StyleBox["obtained from solving the equation (*) in the large proper time \
limit. Note also that one needs to remember about the contribution 1/",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Tau]", 
    RowBox[{"4", "/", "3"}]], TraditionalForm]]],
 StyleBox[" coming from the use of the scaling variable. So all in all we get \
that\n\n\[Delta]\[Epsilon][\[Tau]] = ",
  FontFamily->"Courier"],
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SuperscriptBox["\[Tau]", "2"]}], TraditionalForm]]],
 " ",
 StyleBox["g[\[Tau]]\n\nInclusion of this additional factor turns out to be \
crucial in matching the gravity and hydrodynamic calculations!",
  FontFamily->"Courier"]
}], "Text",
 CellChangeTimes->{{3.564420345340541*^9, 3.5644203917832413`*^9}, {
  3.564420511846081*^9, 3.5644205183800383`*^9}, {3.568720467829864*^9, 
  3.5687204782399406`*^9}, {3.568720571857971*^9, 3.568720694504361*^9}, {
  3.568720727162243*^9, 3.568721020787341*^9}, {3.568721113265819*^9, 
  3.568721292679948*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Loading spectral methods (this part of the code was written in collaboration \
with Michal Spalinski)\
\>", "Subsection",
 CellChangeTimes->{{3.557064692766716*^9, 3.557064705633914*^9}, {
  3.5687069555166616`*^9, 3.568706969556191*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$MaxPrecision", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$MinPrecision", "=."}], ";"}]}], "Input",
 CellChangeTimes->{{3.563900688794723*^9, 3.56390069074727*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numPREC", "=", " ", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$MaxPrecision", "=", "numPREC"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$MinPrecision", "=", "numPREC"}], ";"}]}], "Input",
 CellChangeTimes->{{3.4951684302669973`*^9, 3.495168431071838*^9}, {
   3.495169739314282*^9, 3.495169752575745*^9}, {3.495169790801982*^9, 
   3.495169831605886*^9}, {3.495185239510435*^9, 3.4951852409724693`*^9}, {
   3.495191841514895*^9, 3.495191843127973*^9}, {3.495192693646837*^9, 
   3.4951926942270927`*^9}, 3.495204828092619*^9, {3.495354757718923*^9, 
   3.495354758883585*^9}, {3.4953567332295523`*^9, 3.495356733363845*^9}, {
   3.495787855936121*^9, 3.495787857312695*^9}, {3.49580141758389*^9, 
   3.495801417950918*^9}, {3.495859881566805*^9, 3.495859882322318*^9}, {
   3.496684959221439*^9, 3.4966849598189287`*^9}, 3.496818637626258*^9, 
   3.4968398197782583`*^9, 3.496841876920446*^9, {3.4968435919670963`*^9, 
   3.496843593731879*^9}, {3.496845531440878*^9, 3.496845532631671*^9}, 
   3.4968455908521442`*^9, 3.496850493183115*^9, {3.497284686265634*^9, 
   3.497284686638888*^9}, {3.497289025843156*^9, 3.49728902614755*^9}, {
   3.4989810626169357`*^9, 3.49898106297226*^9}, {3.4989930658394613`*^9, 
   3.498993066443769*^9}, {3.499059366018476*^9, 3.499059368740364*^9}, 
   3.499072523023107*^9, {3.499107813227656*^9, 3.4991078137687893`*^9}, {
   3.5074618582799892`*^9, 3.5074618593328247`*^9}, {3.522862470691628*^9, 
   3.522862471699694*^9}, {3.522944994238086*^9, 3.522945010684617*^9}, {
   3.523118167863767*^9, 3.523118169276458*^9}, {3.523118208284727*^9, 
   3.523118209756962*^9}, {3.5249842118799686`*^9, 3.524984213696246*^9}, {
   3.524984326163932*^9, 3.5249843267163477`*^9}, {3.546172790254242*^9, 
   3.546172839204905*^9}, {3.546332489308373*^9, 3.546332489913825*^9}, {
   3.5466739634328833`*^9, 3.546673969521756*^9}, {3.546686304171674*^9, 
   3.5466863144594793`*^9}, {3.546689201325397*^9, 3.5466892366096487`*^9}, {
   3.557064760950788*^9, 3.557064767386977*^9}, {3.557127015376192*^9, 
   3.557127015530581*^9}, 3.557222271055827*^9, {3.557223089157999*^9, 
   3.557223089303836*^9}, {3.557225054122476*^9, 3.557225054256414*^9}, {
   3.559241862218782*^9, 3.559241863082245*^9}, {3.5592429486672573`*^9, 
   3.5592429512627153`*^9}, {3.559243126805459*^9, 3.559243127092417*^9}, {
   3.559243316411974*^9, 3.559243317088107*^9}, {3.559244111739373*^9, 
   3.5592441120256357`*^9}, {3.559283463700536*^9, 3.559283463880595*^9}, {
   3.559290654281746*^9, 3.559290654423624*^9}, {3.559290835100486*^9, 
   3.5592908359464273`*^9}, {3.559291433665431*^9, 3.559291436581746*^9}, {
   3.559291764878956*^9, 3.5592917654210663`*^9}, {3.559302235373682*^9, 
   3.5593022394630413`*^9}, {3.559303450919402*^9, 3.559303451390153*^9}, {
   3.559305376557119*^9, 3.559305376986565*^9}, {3.559329304014278*^9, 
   3.559329316540061*^9}, {3.559329446013747*^9, 3.559329446144678*^9}, {
   3.559389397629364*^9, 3.559389404715537*^9}, {3.559389600503063*^9, 
   3.5593896049180317`*^9}, {3.559389810975876*^9, 3.559389824916663*^9}, {
   3.560749811648198*^9, 3.560749812129665*^9}, 3.562312442065216*^9, {
   3.563630307079393*^9, 3.563630307964653*^9}, {3.5636303419269857`*^9, 
   3.56363036190268*^9}, {3.56363142731883*^9, 3.563631427455415*^9}, {
   3.563632345883616*^9, 3.563632348939547*^9}, {3.5637749118121157`*^9, 
   3.563774913569335*^9}, {3.563899555154027*^9, 3.5638995552810593`*^9}, {
   3.5639006936913*^9, 3.563900698674573*^9}, {3.564077363077773*^9, 
   3.564077363381137*^9}, {3.564209181522625*^9, 3.564209181921748*^9}, {
   3.5642093266469297`*^9, 3.564209327109193*^9}, {3.5642351426144037`*^9, 
   3.5642351430516863`*^9}, {3.564465046759673*^9, 3.564465046858717*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"numPOINTS", "=", "40"}], ";"}]], "Input",
 CellChangeTimes->{{3.559243123014007*^9, 3.559243124596369*^9}, {
   3.559244114506075*^9, 3.559244114929453*^9}, {3.559283465729097*^9, 
   3.559283465864462*^9}, {3.559291729263975*^9, 3.559291729653469*^9}, {
   3.559302185794911*^9, 3.559302185951521*^9}, {3.559305686966529*^9, 
   3.559305687316264*^9}, 3.5593059598756857`*^9, {3.559329306388838*^9, 
   3.5593293065558653`*^9}, {3.5593901743392277`*^9, 3.559390187541786*^9}, {
   3.559390395414603*^9, 3.559390417277546*^9}, {3.559466328496014*^9, 
   3.559466328829906*^9}, {3.559467566478696*^9, 3.5594675671125183`*^9}, {
   3.563630312664507*^9, 3.563630322551682*^9}, {3.5636303571659107`*^9, 
   3.563630357846282*^9}, {3.5636314305802927`*^9, 3.563631432855142*^9}, {
   3.563632343034634*^9, 3.563632343458178*^9}, {3.563774904379084*^9, 
   3.563774907754026*^9}, {3.5638995604164543`*^9, 3.563899561768825*^9}, {
   3.5639007011383333`*^9, 3.563900705289793*^9}, {3.564077360806278*^9, 
   3.564077360941163*^9}, {3.564209158034254*^9, 3.564209158546159*^9}, {
   3.564209371784769*^9, 3.564209372477189*^9}, {3.564235145676743*^9, 
   3.564235145788999*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"nv", "[", "x_", "]"}], ":=", " ", 
  RowBox[{"N", "[", "x", "]"}]}]], "Input",
 CellChangeTimes->{{3.546673998451273*^9, 3.546674000125309*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpectralSetupx", "[", 
   RowBox[{"Ncut_", ",", " ", "Lmax_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "H", ",", " ", "aa", ",", "bb", ",", "cc", ",", " ", "zvec", ",", " ", 
      "DMAT"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"zvec", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["Lmax", "2"], 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{
                  FractionBox["\[Pi]", "Ncut"], "#"}], "]"}], "+", "1"}], 
               ")"}]}], ")"}], "&"}], "/@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Range", "[", 
              RowBox[{"Ncut", "+", "1"}], "]"}], "-", "1"}], ")"}]}], "//", 
          "Chop"}], "//", "Reverse"}], " ", ",", " ", "numPREC"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"DMAT", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"#", ",", "numPREC"}], "]"}], "&"}], "/@", " ", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          FractionBox["2", "Lmax"], 
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"And", "[", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "0"}], ",", 
              RowBox[{"j", "\[Equal]", "0"}]}], "]"}], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"2", 
               SuperscriptBox["Ncut", "2"]}], "+", "1"}], "6"], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"And", "[", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "Ncut"}], ",", 
              RowBox[{"j", "\[Equal]", "Ncut"}]}], "]"}], ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"2", 
                SuperscriptBox["Ncut", "2"]}], "+", "1"}], "6"]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"i", "\[Equal]", "j"}], ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"j", " ", "\[Pi]"}], "Ncut"], "]"}], 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"j", " ", "\[Pi]"}], "Ncut"], "]"}], "2"]}], 
                ")"}]}]]}], ",", "\[IndentingNewLine]", 
            RowBox[{"Not", "[", 
             RowBox[{"i", "\[Equal]", "j"}], "]"}], ",", 
            RowBox[{
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"Ncut", "-", "i"}], ",", "Ncut"}], "]"}], "+", 
               RowBox[{"Quotient", "[", 
                RowBox[{"i", ",", "Ncut"}], "]"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"Ncut", "-", "j"}], ",", "Ncut"}], "]"}], "+", 
               RowBox[{"Quotient", "[", 
                RowBox[{"j", ",", "Ncut"}], "]"}]}]], 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"i", "+", "j"}]], 
              RowBox[{
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"i", " ", "\[Pi]"}], "Ncut"], "]"}], "-", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"j", " ", "\[Pi]"}], "Ncut"], "]"}]}]]}]}], "]"}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "Ncut", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "Ncut", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Ncut", ",", " ", "zvec", ",", " ", "DMAT", ",", " ", 
       RowBox[{"DMAT", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", ";;", 
           RowBox[{"Ncut", "+", "1"}]}], ",", " ", 
          RowBox[{"2", ";;", 
           RowBox[{"Ncut", "+", "1"}]}]}], "]"}], "]"}], ",", 
       RowBox[{"Inverse", "[", 
        RowBox[{"DMAT", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"Ncut", "+", "1"}]}], ",", " ", 
           RowBox[{"2", ";;", 
            RowBox[{"Ncut", "+", "1"}]}]}], "]"}], "]"}], "]"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.538894995998496*^9, 3.538895017762167*^9}, {
   3.5388950642406263`*^9, 3.53889522756145*^9}, {3.53889529078269*^9, 
   3.5388953326156282`*^9}, {3.538895388207122*^9, 3.5388953919944267`*^9}, {
   3.5388954304220552`*^9, 3.538895431938249*^9}, {3.538895543491508*^9, 
   3.538895553266714*^9}, {3.5389187964354277`*^9, 3.538918824289077*^9}, {
   3.539086753285728*^9, 3.539086805263607*^9}, {3.539086864143783*^9, 
   3.539086869015394*^9}, 3.539102168017144*^9, {3.5391624021360483`*^9, 
   3.5391624087709417`*^9}, {3.539162585071341*^9, 3.5391625854544487`*^9}, {
   3.5466740197086143`*^9, 3.5466740260793447`*^9}, {3.546686213058399*^9, 
   3.546686219897822*^9}, {3.54668638780849*^9, 3.5466863891283617`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpectralSetup2", "[", 
   RowBox[{"Ncut_", ",", " ", "Lmin_", ",", " ", "Lmax_", ",", " ", 
    RowBox[{"s_:", 
     RowBox[{"1", "/", "4"}]}]}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "H", ",", " ", "aa", ",", "bb", ",", "cc", ",", " ", "zvec", ",", " ", 
      "DMAT"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"H", "=", 
      RowBox[{"Lmin", " ", "+", " ", 
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{"Lmax", "-", "Lmin"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aa", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"H", "-", "Lmax"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"H", "-", "Lmin"}], ")"}]}], 
         RowBox[{
          RowBox[{"2", " ", "H"}], "-", "Lmax", "-", "Lmin"}]], ",", 
        "numPREC"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bb", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "H"}], "+", "Lmax"}], 
          RowBox[{"H", "-", "Lmin"}]], "]"}], ",", "numPREC"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cc", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["H", "2"], "-", 
          RowBox[{"Lmax", " ", "Lmin"}]}], 
         RowBox[{
          RowBox[{"2", " ", "H"}], "-", "Lmax", "-", "Lmin"}]], ",", 
        "numPREC"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"zvec", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"aa", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"bb", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 FractionBox["\[Pi]", "Ncut"], "#"}], "]"}]}], "]"}]}], "+", 
            "cc"}], ")"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"Ncut", "+", "1"}], "]"}], "-", "1"}], ")"}]}], "//", 
        "Chop"}], "//", "Reverse"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"DMAT", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"#", ",", "numPREC"}], "]"}], "&"}], "/@", " ", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"aa", " ", "bb"}]], 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "bb"}], " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"i", " ", "\[Pi]"}], "Ncut"], "]"}]}], "]"}], 
          RowBox[{"Which", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"And", "[", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "0"}], ",", 
              RowBox[{"j", "\[Equal]", "0"}]}], "]"}], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"2", 
               SuperscriptBox["Ncut", "2"]}], "+", "1"}], "6"], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"And", "[", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "Ncut"}], ",", 
              RowBox[{"j", "\[Equal]", "Ncut"}]}], "]"}], ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"2", 
                SuperscriptBox["Ncut", "2"]}], "+", "1"}], "6"]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"i", "\[Equal]", "j"}], ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"j", " ", "\[Pi]"}], "Ncut"], "]"}], 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"j", " ", "\[Pi]"}], "Ncut"], "]"}], "2"]}], 
                ")"}]}]]}], ",", "\[IndentingNewLine]", 
            RowBox[{"Not", "[", 
             RowBox[{"i", "\[Equal]", "j"}], "]"}], ",", 
            RowBox[{
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"Ncut", "-", "i"}], ",", "Ncut"}], "]"}], "+", 
               RowBox[{"Quotient", "[", 
                RowBox[{"i", ",", "Ncut"}], "]"}]}], 
              RowBox[{"1", "+", 
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"Ncut", "-", "j"}], ",", "Ncut"}], "]"}], "+", 
               RowBox[{"Quotient", "[", 
                RowBox[{"j", ",", "Ncut"}], "]"}]}]], 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"i", "+", "j"}]], 
              RowBox[{
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"i", " ", "\[Pi]"}], "Ncut"], "]"}], "-", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"j", " ", "\[Pi]"}], "Ncut"], "]"}]}]]}]}], "]"}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "Ncut", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "Ncut", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Ncut", ",", " ", "zvec", ",", " ", "DMAT", ",", " ", 
       RowBox[{"DMAT", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"2", ";;", 
           RowBox[{"Ncut", "+", "1"}]}], ",", " ", 
          RowBox[{"2", ";;", 
           RowBox[{"Ncut", "+", "1"}]}]}], "]"}], "]"}], ",", 
       RowBox[{"Inverse", "[", 
        RowBox[{"DMAT", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"Ncut", "+", "1"}]}], ",", " ", 
           RowBox[{"2", ";;", 
            RowBox[{"Ncut", "+", "1"}]}]}], "]"}], "]"}], "]"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.539439124971429*^9, 3.539439129276411*^9}, {
  3.539439159458185*^9, 3.539439161642104*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"INTlist", "[", 
   RowBox[{"flist_", ",", "BDYcond_"}], "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", "BDYcond", "}"}], ",", 
    RowBox[{"Dm0inv", ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"flist", ",", "1"}], "]"}], " ", "-", " ", 
       RowBox[{
        RowBox[{"Dm", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"2", ";;", 
            RowBox[{"Ncut", "+", "1"}]}], ",", " ", "1"}], "]"}], "]"}], " ", 
        "BDYcond"}]}], ")"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SpectralSetupALL", "[", 
    RowBox[{"N_", ",", " ", "Lmax_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Ncut", ",", " ", "zlist", ",", " ", "Dm", ",", " ", "Dm0", ",", " ", 
         "Dm0inv"}], "}"}], "=", 
       RowBox[{"SpectralSetupx", "[", 
        RowBox[{"N", ",", "  ", "Lmax"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"zeroMAT", " ", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "Ncut", "}"}], ",", 
         RowBox[{"{", "Ncut", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dMAT", " ", "=", " ", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Dm0", ",", " ", "zeroMAT"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"zeroMAT", ",", " ", "Dm0"}], "}"}]}], 
         "\[IndentingNewLine]", "}"}], " ", "//", "ArrayFlatten"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dCOL", " ", "=", " ", 
       RowBox[{"Rest", "[", 
        RowBox[{"First", " ", "/@", " ", "Dm"}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.541079652975068*^9, 3.541079733889051*^9}, {
  3.541079831510206*^9, 3.541079868417963*^9}, {3.557065277264097*^9, 
  3.557065293275367*^9}}],

Cell[BoxData[
 RowBox[{"SpectralSetupALL", "[", 
  RowBox[{"numPOINTS", ",", " ", 
   RowBox[{"10", "/", "10"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5571287399907637`*^9, 3.557128744614675*^9}, {
  3.557133859927492*^9, 3.557133862827813*^9}, {3.557133972594552*^9, 
  3.557133972965581*^9}, {3.5571341410758743`*^9, 3.55713414186235*^9}, {
  3.557207807481166*^9, 3.557207819337812*^9}, {3.557213384492003*^9, 
  3.557213386020441*^9}, {3.557223994190075*^9, 3.55722399483007*^9}, {
  3.5584591653103724`*^9, 3.5584591910331697`*^9}, {3.558508992072174*^9, 
  3.558508992237897*^9}, {3.55850931344947*^9, 3.558509313600621*^9}, {
  3.5592418722908*^9, 3.5592418738658733`*^9}, {3.559243112000412*^9, 
  3.559243115852778*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dm0new", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Drop", "[", 
        RowBox[{"Dm", ",", 
         RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.558507014636075*^9, 3.5585070681599007`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dcolnew", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "Dm", "]"}], "\[LeftDoubleBracket]", 
     RowBox[{"Ncut", "+", "1"}], "\[RightDoubleBracket]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{"Range", "[", "Ncut", "]"}], "\[RightDoubleBracket]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5585082551914167`*^9, 3.558508257975618*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zlistSqdcolnew", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", 
        SuperscriptBox["zlist", "2"], "]"}], ".", "Dm"}], "]"}], 
     "\[LeftDoubleBracket]", 
     RowBox[{"Ncut", "+", "1"}], "\[RightDoubleBracket]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{"Range", "[", "Ncut", "]"}], "\[RightDoubleBracket]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5585082551914167`*^9, 3.558508257975618*^9}, {
  3.5585088006201353`*^9, 3.558508824947854*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtaining near-horizon expansions", "Subsection",
 CellChangeTimes->{{3.5637101420617847`*^9, 3.563710151026416*^9}, {
  3.564759686155486*^9, 3.5647596908200903`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "\[Phi]0C", "]"}], ";", "\[IndentingNewLine]", 
   RowBox[{"halfORD", "=", "10"}], ";", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]0C", "[", "0", "]"}], "=", "1"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Phi]0at1alt", "[", "z_", "]"}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]0C", "[", "i", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], "i"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"2", "halfORD"}]}], "}"}]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"eomscalar0evalat1", "=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], "eomscalar0"}], "//.", 
       RowBox[{"\[Phi]0", "\[Rule]", "\[Phi]0at1alt"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"2", "halfORD"}]}], "}"}]}], "]"}]}], ";", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"2", "halfORD"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"subs\[Phi]0C", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"eomscalar0evalat1", ",", "i"}], "]"}], "\[Equal]", "0"}],
           ",", 
          RowBox[{"\[Phi]0C", "[", "i", "]"}]}], "]"}], 
        "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "}"}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.563696167268752*^9, 3.563696208419031*^9}, {
   3.563696271610195*^9, 3.563696382875485*^9}, {3.563696527622346*^9, 
   3.563696528252334*^9}, {3.563701796339549*^9, 3.563701806612409*^9}, {
   3.56370531687465*^9, 3.563705403660716*^9}, {3.56370554845229*^9, 
   3.563705548794675*^9}, {3.5637079062678337`*^9, 3.563707918231819*^9}, {
   3.563707972875618*^9, 3.563707979240035*^9}, {3.563708025546183*^9, 
   3.563708025705456*^9}, {3.5637091664111547`*^9, 3.563709186625708*^9}, {
   3.5637101615885763`*^9, 3.563710171835129*^9}, {3.5638996270158663`*^9, 
   3.563899628541789*^9}, 3.564208873962639*^9, {3.564208932611521*^9, 
   3.564208941657165*^9}, {3.5642090077866507`*^9, 3.564209014394844*^9}, {
   3.5642090503466043`*^9, 3.564209050706859*^9}, {3.564209221458591*^9, 
   3.564209249132558*^9}, {3.564209285900015*^9, 3.564209288158633*^9}, {
   3.5642351560053463`*^9, 3.5642351563524017`*^9}, {3.5644256267642612`*^9, 
   3.564425658684586*^9}, 3.564759659336307*^9, {3.564759895760055*^9, 
   3.5647598963999987`*^9}, {3.5649983341197977`*^9, 3.564998338373726*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.08099299999999999555289065256147296167910099029541`50.", ",", "Null"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.564208943037887*^9, 3.564209015001861*^9, 3.564209051642358*^9, 
   3.5642091903477173`*^9, {3.5642092233148317`*^9, 3.564209250285632*^9}, 
   3.564209291959907*^9, 3.5642093485456743`*^9, 3.5642094026774273`*^9, 
   3.564235181280966*^9, {3.564425656107504*^9, 3.564425666529845*^9}, 
   3.5644650667554893`*^9, {3.564759657039597*^9, 3.564759660319605*^9}, 
   3.5647599014687777`*^9, 3.564831930102385*^9, {3.5648489994751463`*^9, 
   3.564849027860271*^9}, 3.564998339303565*^9, 3.566150673986253*^9, 
   3.566204712737234*^9, 3.566312942280595*^9, 3.566404971064602*^9, 
   3.566628477600336*^9, 3.5687213115580053`*^9, 3.5687216507129307`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]0C", "[", "0", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.5663147466895742`*^9, 3.566314747656596*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "\[Phi]1C", "]"}], ";", "\[IndentingNewLine]", 
   RowBox[{"halfORD", "=", "5"}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Phi]1at1alt", "[", "z_", "]"}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]1C", "[", "i", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], "i"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"2", "halfORD"}]}], "}"}]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"eomscalar1evalat1", "=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], "eomscalar1"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Phi]0", "\[Rule]", "\[Phi]0at1alt"}], ",", 
         RowBox[{"\[Phi]1", "\[Rule]", "\[Phi]1at1alt"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", 
        RowBox[{"2", "halfORD"}]}], "}"}]}], "]"}]}], ";", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"2", "halfORD"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"subs\[Phi]1C", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"eomscalar1evalat1", ",", "i"}], "]"}], "\[Equal]", "0"}],
           ",", 
          RowBox[{"\[Phi]1C", "[", "i", "]"}]}], "]"}], 
        "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "}"}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.564484205723935*^9, 3.5644842614488573`*^9}, 
   3.564759704248049*^9, {3.5647598992991333`*^9, 3.564759899962585*^9}, {
   3.564998362133437*^9, 3.56499836261166*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.21464400000000000146016532198700588196516036987305`50.", ",", "Null"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5647596935090714`*^9, 3.564759704602456*^9}, 
   3.564759902295145*^9, 3.564832409597086*^9, 3.564998363982799*^9, 
   3.56615067640207*^9, 3.566150730314705*^9, 3.5662047134316893`*^9, 
   3.566312942367757*^9, 3.566404973647642*^9, 3.566628477742673*^9, 
   3.568721315587685*^9, 3.568721653571115*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]0Dat1", "[", "\[Omega]0_", "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"\[Phi]0C", "[", "1", "]"}]}], "//.", 
   RowBox[{"subs\[Phi]0C", "[", "1", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.564484492108185*^9, {3.5647599131736393`*^9, 3.564759914957355*^9}, {
   3.564760622996695*^9, 3.5647606381547127`*^9}, {3.564760804013692*^9, 
   3.564760805883301*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "\[Omega]0"}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Omega]0"}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{
  3.564484492722185*^9, 3.564759662090749*^9, {3.564759908346683*^9, 
   3.5647599152786713`*^9}, {3.564760635858878*^9, 3.564760638627605*^9}, 
   3.564760696945532*^9, 3.564760727316359*^9, 3.5647608189116993`*^9, 
   3.564832414905884*^9, 3.566150680452958*^9, {3.566150718768489*^9, 
   3.566150735761319*^9}, 3.5662047138484077`*^9, 3.56620489580919*^9, 
   3.566205037511201*^9, 3.566312942401861*^9, 3.56640497558151*^9, 
   3.5666284777796288`*^9, {3.5687216283966312`*^9, 3.568721655028544*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]1Dat1", "[", "c1_", "]"}], "[", 
   RowBox[{"\[Omega]0_", ",", "\[Alpha]1_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Phi]1C", "[", "1", "]"}]}], "//.", 
       RowBox[{"subs\[Phi]1C", "[", "1", "]"}]}], "//.", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"subs\[Phi]0C", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], ")"}], "//.", 
    RowBox[{
     RowBox[{"\[Phi]1C", "[", "0", "]"}], "\[Rule]", "c1"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.56475988449813*^9, 3.564759884728368*^9}, {
   3.5647599200624323`*^9, 3.5647599664289*^9}, {3.564760644839738*^9, 
   3.564760660192419*^9}, {3.564760807389299*^9, 3.564760815507905*^9}, {
   3.566204843378594*^9, 3.566204843737751*^9}, 3.566205050418561*^9, {
   3.5662052370042267`*^9, 3.566205254091061*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "12"}], " ", "\[Alpha]1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[ImaginaryI]"}], "+", "\[Omega]0"}], ")"}]}], "+", 
   RowBox[{"\[Omega]0", " ", 
    RowBox[{"(", 
     RowBox[{"20", "-", 
      RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Omega]0", "2"]}], "-", 
      RowBox[{"2", " ", "D1a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
         SuperscriptBox["\[Omega]0", "2"]}], ")"}]}], "+", 
      RowBox[{"6", " ", "c1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Omega]0"}], "+", 
         SuperscriptBox["\[Omega]0", "2"]}], ")"}]}]}], ")"}]}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Omega]0"}], ")"}], "2"], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[ImaginaryI]"}], "+", "\[Omega]0"}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{
  3.564759885073564*^9, 3.564759916209137*^9, {3.564759961426434*^9, 
   3.564759966687583*^9}, 3.564760054051589*^9, {3.5647606571626577`*^9, 
   3.56476066053021*^9}, 3.564760697863214*^9, 3.564760727967812*^9, 
   3.5647608163831472`*^9, 3.5648324158191347`*^9, 3.566150682397477*^9, {
   3.566150725566524*^9, 3.5661507365952*^9}, 3.566204713903337*^9, 
   3.566205057975547*^9, 3.566205257256261*^9, 3.566312942435451*^9, 
   3.566404978946226*^9, 3.566628477823966*^9, {3.568721630650659*^9, 
   3.568721656457924*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving EOMs for the scalar at 0 and 1 orders", "Subsection",
 CellChangeTimes->{{3.566312773152885*^9, 3.566312802359763*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"obtain\[Phi]0", "[", "\[Omega]0_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "bVEC", ",", " ", "bVECbc", ",", " ", "res", ",", "aMAT", ",", 
       "res\[Phi]0"}], "}"}], ",", "\n", "   ", "\n", "   ", 
     RowBox[{
      RowBox[{"aMAT", " ", "=", " ", 
       RowBox[{
        RowBox[{"{", "\n", "      ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"DiagonalMatrix", "[", 
               RowBox[{"Drop", "[", 
                RowBox[{
                 RowBox[{"zlist", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SuperscriptBox["zlist", "4"]}], ")"}]}], ",", 
                 RowBox[{"-", "1"}]}], "]"}], "]"}], ".", "Dm0new"}], "+", 
             RowBox[{"DiagonalMatrix", "[", 
              RowBox[{"Drop", "[", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   SuperscriptBox["zlist", "4"], "-", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "zlist", " ", 
                    "\[Omega]0"}]}], ")"}]}], ",", 
                RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "\[Omega]0", " ", 
             
             RowBox[{"IdentityMatrix", "[", "Ncut", "]"}]}]}], "}"}], ",", 
          "\n", "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"IdentityMatrix", "[", "Ncut", "]"}]}], ",", " ", 
            "Dm0new"}], "}"}]}], "\n", "      ", "}"}], " ", "//", " ", 
        "ArrayFlatten"}]}], ";", "\n", "   ", "\n", "   ", "\n", "   ", 
      RowBox[{"bVECbc", " ", "=", " ", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Phi]0Dat1", "[", "\[Omega]0", "]"}], 
             RowBox[{"Drop", "[", 
              RowBox[{
               RowBox[{"zlist", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["zlist", "4"]}], ")"}]}], ",", 
               RowBox[{"-", "1"}]}], "]"}], " ", "dcolnew"}], ",", " ", 
            RowBox[{"1", " ", "dcolnew"}]}], "}"}], " ", "//", " ", 
          "Flatten"}], ",", " ", "numPREC"}], "]"}]}], ";", "\n", "   ", "\n",
       "   ", 
      RowBox[{"bVEC", " ", "=", " ", 
       RowBox[{"-", "bVECbc"}]}], ";", "\n", "   ", "\n", "   ", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"aMAT", ",", " ", "bVEC"}], "]"}]}], ";", 
      "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
      RowBox[{"res\[Phi]0", "=", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"res", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Ncut", " ", "+", " ", "1"}], " ", ";;", " ", 
            RowBox[{"2", " ", "Ncut"}]}], "]"}], "]"}], ",", " ", "1"}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "res\[Phi]0"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563899894275729*^9, 3.563899923592668*^9}, {
   3.563899964791998*^9, 3.5639000156169767`*^9}, 3.563900140639118*^9, {
   3.5639001819644413`*^9, 3.563900186421645*^9}, {3.5639002234398518`*^9, 
   3.563900332196389*^9}, {3.563900512334704*^9, 3.56390051312401*^9}, {
   3.563900600722806*^9, 3.563900667314343*^9}, {3.563900737303211*^9, 
   3.563900739957182*^9}, {3.56423525370828*^9, 3.56423525441535*^9}, {
   3.564467760430169*^9, 3.564467762520413*^9}, {3.564760769392417*^9, 
   3.564760770922275*^9}, {3.564760838705312*^9, 3.5647608411523933`*^9}, {
   3.56476121432299*^9, 3.564761234541336*^9}, {3.566312560750268*^9, 
   3.566312563435667*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"obtain\[Phi]1", "[", "c1_", "]"}], "[", "\[Alpha]\[Alpha]1_", 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "bVEC", ",", " ", "bVECbc", ",", " ", "res", ",", "aMAT", ",", 
       "res\[Phi]", ",", "source"}], "}"}], ",", "\n", "   ", "\n", "   ", 
     RowBox[{
      RowBox[{"aMAT", " ", "=", " ", 
       RowBox[{
        RowBox[{"{", "\n", "      ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"DiagonalMatrix", "[", 
               RowBox[{"Drop", "[", 
                RowBox[{
                 RowBox[{"zlist", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SuperscriptBox["zlist", "4"]}], ")"}]}], ",", 
                 RowBox[{"-", "1"}]}], "]"}], "]"}], ".", "Dm0new"}], "+", 
             RowBox[{"DiagonalMatrix", "[", 
              RowBox[{"Drop", "[", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   SuperscriptBox["zlist", "4"], "-", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "zlist", " ", 
                    "\[Omega]0eval"}]}], ")"}]}], ",", 
                RowBox[{"-", "1"}]}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "\[Omega]0eval", 
             " ", 
             RowBox[{"IdentityMatrix", "[", "Ncut", "]"}]}]}], "}"}], ",", 
          "\n", "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"IdentityMatrix", "[", "Ncut", "]"}]}], ",", " ", 
            "Dm0new"}], "}"}]}], "\n", "      ", "}"}], " ", "//", " ", 
        "ArrayFlatten"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"bVECbc", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Phi]1Dat1", "[", "c1", "]"}], "[", 
            RowBox[{"\[Omega]0eval", ",", "\[Alpha]\[Alpha]1"}], "]"}], 
           RowBox[{"Drop", "[", 
            RowBox[{
             RowBox[{"zlist", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["zlist", "4"]}], ")"}]}], ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", "dcolnew"}], ",", " ", 
          RowBox[{"c1", " ", "dcolnew"}]}], "}"}], " ", "//", " ", 
        "Flatten"}]}], ";", "\n", "\[IndentingNewLine]", "   ", 
      RowBox[{"source", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{
            RowBox[{"eomscalar1", "//.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Alpha]1", "\[Rule]", "\[Alpha]\[Alpha]1"}], ",", 
               RowBox[{"\[Phi]1", "\[Rule]", "feq0"}], ",", 
               RowBox[{"\[Omega]0", "\[Rule]", "\[Omega]0eval"}], ",", 
               RowBox[{
                RowBox[{"\[Phi]0", "[", "z", "]"}], "\[Rule]", 
                "\[Phi]0eval"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]0", "'"}], "[", "z", "]"}], "\[Rule]", 
                "\[Phi]0Deval"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Phi]0", "''"}], "[", "z", "]"}], "\[Rule]", 
                "\[Phi]0DDeval"}], ",", 
               RowBox[{"z", "\[Rule]", "zlist"}]}], "}"}]}], ",", 
            RowBox[{"-", "1"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", "Ncut", "}"}]}], "]"}]}], "}"}], "]"}]}], ";", "\n", 
      "\[IndentingNewLine]", "   ", 
      RowBox[{"bVEC", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", "bVECbc"}], "-", "source"}]}], ";", "\n", "   ", "\n", 
      "   ", 
      RowBox[{"res", " ", "=", " ", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"aMAT", ",", " ", "bVEC"}], "]"}]}], ";", 
      "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
      RowBox[{"res\[Phi]", "=", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"res", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Ncut", " ", "+", " ", "1"}], " ", ";;", " ", 
            RowBox[{"2", " ", "Ncut"}]}], "]"}], "]"}], ",", " ", "c1"}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "res\[Phi]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563899894275729*^9, 3.563899923592668*^9}, {
   3.563899964791998*^9, 3.5639000156169767`*^9}, 3.563900140639118*^9, {
   3.5639001819644413`*^9, 3.563900186421645*^9}, {3.5639002234398518`*^9, 
   3.563900332196389*^9}, {3.563900512334704*^9, 3.56390051312401*^9}, {
   3.563900600722806*^9, 3.563900667314343*^9}, {3.563900737303211*^9, 
   3.563900739957182*^9}, {3.56423525370828*^9, 3.56423525441535*^9}, {
   3.564467760430169*^9, 3.564467762520413*^9}, 3.5644679699698763`*^9, {
   3.564468105382657*^9, 3.5644681078557673`*^9}, {3.564468209642405*^9, 
   3.564468214656251*^9}, {3.564468271317164*^9, 3.564468278307482*^9}, {
   3.564468345289641*^9, 3.564468345938023*^9}, {3.5644801515173388`*^9, 
   3.564480197320304*^9}, {3.564484583905664*^9, 3.5644846239239807`*^9}, {
   3.5647609198191338`*^9, 3.5647609330328903`*^9}, {3.5647609679569273`*^9, 
   3.564760974507601*^9}, {3.5647613748726587`*^9, 3.5647614793106327`*^9}, {
   3.564761792532682*^9, 3.564761828319333*^9}, {3.564833078129964*^9, 
   3.564833078780004*^9}, {3.5648335281977797`*^9, 3.564833538838078*^9}, {
   3.566205273828918*^9, 3.56620530946896*^9}, {3.566309032751069*^9, 
   3.56630903323662*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding normalizable modes", "Subsection",
 CellChangeTimes->{{3.5663128067069817`*^9, 3.566312829695017*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"prelist", "[", "whichmode_", "]"}], "[", 
     RowBox[{"guessedre\[Omega]_", ",", "guessedim\[Omega]_"}], "]"}], "[", 
    RowBox[{"\[CapitalDelta]x_", ",", "\[CapitalDelta]y_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"re\[Omega]", ",", "im\[Omega]"}], "}"}], ",", 
         RowBox[{"First", "[", 
          RowBox[{"whichmode", "[", 
           RowBox[{"re\[Omega]", "+", 
            RowBox[{"\[ImaginaryI]", " ", "im\[Omega]"}]}], "]"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"re\[Omega]", ",", 
         RowBox[{"guessedre\[Omega]", "-", "\[CapitalDelta]x"}], ",", 
         RowBox[{"guessedre\[Omega]", "+", "\[CapitalDelta]x"}], ",", 
         RowBox[{"\[CapitalDelta]x", "/", "20"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"im\[Omega]", ",", 
         RowBox[{"guessedim\[Omega]", "-", "\[CapitalDelta]y"}], ",", 
         RowBox[{"guessedim\[Omega]", "+", "\[CapitalDelta]y"}], ",", 
         RowBox[{"\[CapitalDelta]y", "/", "20"}]}], "}"}]}], "]"}], ",", 
     "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5637279223964653`*^9, 3.563728086540197*^9}, {
   3.563728192371459*^9, 3.563728293762116*^9}, 3.563728443521001*^9, {
   3.563728515700164*^9, 3.5637285541873503`*^9}, {3.563728742458088*^9, 
   3.563728791052505*^9}, {3.564466171275065*^9, 3.564466214902919*^9}, {
   3.564466773261374*^9, 3.564466775186056*^9}, {3.564467768819879*^9, 
   3.564467775439097*^9}, {3.564484838089554*^9, 3.564484862599855*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"findQNM", "[", "whichmode_", "]"}], "[", 
    RowBox[{"guessedre\[Omega]_", ",", "guessedim\[Omega]_"}], "]"}], "[", 
   "maxn_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "centeredre\[Omega]", ",", "centeredim\[Omega]", ",", "prelisttemp", ",",
       "n", ",", "refunc", ",", "imfunc", ",", "x", ",", "y", ",", 
      "listofresults"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"listofresults", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"centeredre\[Omega]", "=", "guessedre\[Omega]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"centeredim\[Omega]", "=", "guessedim\[Omega]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"prelisttemp", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"prelist", "[", "whichmode", "]"}], "[", 
           RowBox[{"centeredre\[Omega]", ",", "centeredim\[Omega]"}], "]"}], 
          "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "2"], ")"}], "n"], ",", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "2"], ")"}], "n"]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"refunc", "=", 
         RowBox[{"Interpolation", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{"Re", "[", 
                RowBox[{
                "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "]"}]}], "}"}], "&"}], "/@", "prelisttemp"}], ",", 
           RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"imfunc", "=", 
         RowBox[{"Interpolation", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "]"}]}], "}"}], "&"}], "/@", "prelisttemp"}], ",", 
           RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"centeredre\[Omega]", ",", "centeredim\[Omega]"}], "}"}], 
         "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}], "//.", 
          RowBox[{"Flatten", "[", 
           RowBox[{"FindRoot", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"refunc", "[", 
                RowBox[{"x", ",", "y"}], "]"}], ",", 
               RowBox[{"imfunc", "[", 
                RowBox[{"x", ",", "y"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "centeredre\[Omega]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"y", ",", "centeredim\[Omega]"}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "numPREC"}]}], "]"}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"listofresults", ",", 
          RowBox[{"{", 
           RowBox[{"centeredre\[Omega]", ",", "centeredim\[Omega]"}], "}"}]}],
          "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "n", "]"}], ";"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "maxn"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", "listofresults"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.563729823339551*^9, 3.5637299113122377`*^9}, {
   3.5637300084068813`*^9, 3.563730022200972*^9}, {3.563730055789969*^9, 
   3.5637301597745457`*^9}, {3.563730426404163*^9, 3.56373043945741*^9}, {
   3.563730537288975*^9, 3.563730557308766*^9}, {3.5637306179442873`*^9, 
   3.563730670321356*^9}, {3.5637307350948677`*^9, 3.563730847873667*^9}, {
   3.5637309042012167`*^9, 3.563730909808951*^9}, {3.563730955610291*^9, 
   3.563731013520235*^9}, {3.563731126467166*^9, 3.563731144809658*^9}, {
   3.5644662925110893`*^9, 3.564466445028047*^9}, {3.5644665267509327`*^9, 
   3.564466577692828*^9}, {3.564466612518177*^9, 3.564466672193823*^9}, {
   3.564466703762904*^9, 3.564466708857534*^9}, {3.564466755676653*^9, 
   3.564466759376837*^9}, {3.56446694322229*^9, 3.564466948325618*^9}, {
   3.564484876668091*^9, 3.5644848857906227`*^9}, 3.564492858505231*^9}],

Cell[CellGroupData[{

Cell["Order 0", "Subsubsection",
 CellChangeTimes->{{3.566312836692712*^9, 3.5663128434137506`*^9}}],

Cell[TextData[StyleBox["We choose",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568721841901667*^9, 3.568721845833746*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D1a", "=", 
   FractionBox[
    RowBox[{"-", "3"}], "2"]}], ";"}]], "Input",
 CellChangeTimes->{{3.566405077255404*^9, 3.5664050800260477`*^9}, 
   3.5664051265723667`*^9}],

Cell[TextData[StyleBox["but it can be shown that our results do not depend on \
this choice.",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568721853737219*^9, 3.568721878053727*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]0eval", "=", 
   RowBox[{"3.1194515911659014066777005807808748343395567187522`50.", "-", 
    RowBox[{
    "2.7466757443406063967373133058236006853561194839488`50.", 
     "\[ImaginaryI]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Phi]0eval", "=", 
   RowBox[{"obtain\[Phi]0", "[", "\[Omega]0eval", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Phi]0Deval", "=", 
   RowBox[{"Dm", ".", "\[Phi]0eval"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Phi]0DDeval", "=", 
   RowBox[{"Dm", ".", "\[Phi]0Deval"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.564467683895769*^9, 3.564467688815373*^9}, 
   3.564467862569908*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"First", "[", "\[Phi]0eval", "]"}]], "Input",
 CellChangeTimes->{{3.568721329139624*^9, 3.568721333823138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "1.3153324750727179747864034980413748089716523782162`50.*^-52"}], "+", 
  
  RowBox[{
  "3.1884962083827956295163934909177814687818674704889`50.*^-51", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.56872133417717*^9, 3.568721345233637*^9}, 
   3.568721668348838*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Order 1", "Subsubsection",
 CellChangeTimes->{{3.5661506138648443`*^9, 3.566150621609394*^9}, {
  3.566312847517432*^9, 3.5663128488606853`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"scan1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"prelist", "[", 
       RowBox[{"obtain\[Phi]1", "[", "0", "]"}], "]"}], "[", 
      RowBox[{"0", ",", "0"}], "]"}], "[", 
     RowBox[{
      RowBox[{"12", "/", "10"}], ",", 
      RowBox[{"12", "/", "10"}]}], "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.56483381427886*^9, 3.564833869472168*^9}, {
  3.5662054185169287`*^9, 3.566205424211974*^9}, {3.5663128570747147`*^9, 
  3.5663128662317877`*^9}, {3.5664051333053427`*^9, 3.566405136112689*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "142.55207200000000966610969044268131256103515625`50.", ",", "Null"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5662054638770027`*^9, 3.56631472021137*^9, 
  3.566314813912972*^9, 3.566405172840699*^9, 3.56872171244707*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot3D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "]"}]}], "}"}], "&"}], "/@", "scan1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re\[Omega]\>\"", ",", "\"\<Im\[Omega]\>\"", ",", "\"\<Abs\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.564834027120064*^9, 3.5648340830129347`*^9}, {
  3.564834120951151*^9, 3.564834147189489*^9}, {3.566312869032256*^9, 
  3.5663128703602*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJxknXlcjO3b/7Mm2W4hSpJ9V1J2h0Jk33cSQmTJXhTZJUSitFnKUikiLZiz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   "], {{
     {EdgeForm[None], GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNnXW8lsXTxs9zznk6jigqJiZiY7eiYndgo2J3BzbYgIHd3YEFKrYiNrYo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         "]], 
        Polygon3DBox[CompressedData["
1:eJxNnXn8VUP4x+/93v3ec060UEoKJYSytEjJGooQkkS7KNlaVMgSJS3WylaU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         "]], Polygon3DBox[CompressedData["
1:eJwl1nt0z3Ucx/GvoWmzlWrIpYtbHFSLTEzRiW7KpajNMmyWUTYN1TTl0sWl
cr8Nw1yLLpJVRyf+EFFpLqXlJJyjXIrOKHKmHp/TH8+z3+v1fb3f78/n+/3+
Pr/dPCSv78iYKIomoSbGJ/jrw6tXRtFk5NHrakfRy9WjaHitKMrF84lR1Jw/
tEYUpcp0wRu8e3jzeb3oRzGVl8Brx/tR3UFc1GsJcvRLoTtgCn1B7oi5PeKi
qDuWqj3D6+bzvdjs2jF6uWy+2ofVPYT5dDz/VjP20N/iHK9YfRt1bbFe7SGZ
t9DU563Wtg2zZQ7GR1F1N2BwbBQNwXG6s9ws/brL3Icpchv1nG3uDP1nopB3
K2+h2rnq5qAB/Rq/nZr2GKxHE70SeFdeIWct89CQvok/wPWWcq3wKq8VOsut
kVmNVfQz+Ebvr7HJrFQzbgh7k5si8wZK6TpI5JXQy9CE7iS7Uc1OtTswgjcp
ZM27Ojwj8xtax2q5QnsbZF+ZGCNTyf/BvUrW63b8Rk/CVbxFahfibbnXcZfP
nZCtXzOZc6iQ66guBYtl3jVjohn5+ufhBd7vrhV45/ZZ935U0cVyg+XayrTB
ZPqSfsf16+16L5SofYeXHp6ruT9hMV2FE7z+Mv3CfZC7Q32pe7DO/teiJT1X
7g65n9Udxjy5Gp77Mmv5yToqMJB3lne72lx1w5DDq6v2fvuMUVcNE3h/8L7R
r7GZjVBBrzWnyD5y7GEoxoZnxpuj3zS9piKJPmxGAm8MPRZn6C/4a9R+qu4z
7KEvh3fH+nZY25fI0G8WyqxhMxqbP93cUtkxavur64fRMq35edbcR64vOtL3
YjEvjX4S0+QGqa2ylnh1ccjnJcl1l7tMV+EV3gq5AjP60n1QEL4LcqPlBuiV
gbvpHnK79btgXxcxUq4Lr4y3ly7Hs7yJ4Tti/fPUzcVbvE/COWHGKv1XYzvd
SK6PGXVlksL5JDeFd73a9+gNmBnuC68tbz99IPTkFbqvw6r5Xph5c/iu87qH
80S/LJkhmM5LN6fS+v6SOY9H6BlyLfXbJbMbc+SGhHNCvwYyDZFP56Arrxnd
PDxPukztSLU1Pb8aWKT2HP8l14tQx6yj9FJzRthvN3vtihl0STj/1FaZeRnv
0//oMdN78Ll3YAsG6LdX/UVze4b1Ipt3Wnan2mvlr8EB+iX+B3q/j91mlZtx
hN/C9eYolz8bvkM+jzTjK/134W+60ow7rbVA/+fC90Gvj2Rz1Vyytn/CmcB7
OpxZ4axBsvyf6gow0PoSeQkYFM4qtR3d+2PWchQRfZv1LFVTIrM0PCf6F7VP
+Nwft7h2ih6u/nN6C9bzUuTaY63Pm3gfIVfme95++9ym/1aM51VTX2xcuX19
h6d4xWan2kelPZzDOnqH2vVqNmC5Hp+FGfwHXH8QI8LZTWfol2xvNc28Apn6
neS1sJbH6cdwiM5SH6NPkn7XYVR4RvzWcpkyAzGUd1nPU9aS7p6nYTnva7Xb
1ZaqW4FxvEa4xfrHyxQhkc4Iv6P6VQv3M5yzvAuuTSc3yn6Ik/QxZPM20R8j
Xe5l/K3mL3Szt2utY5T1pdlbdWuLQRa9gJ9ifSfcg5NYRceq/Zf3ir4TsII+
7m+uGV/ovxWVdE/rO2B9CWYkIo3ehz32VkZvRpHaG7FYfgkS1F5Fv4mp4ZwK
Z7b1DTd3AuLMfTucGRhLv4breCvpUswI7zwvm/cnfRYLeEW8Ep+X4YR+o+gi
+3vWftvYa+uw3/Bbye/i+u/Wdhqx9C5r3mrNC8L/H9gS3hVM5o0O5yFeVHte
9pC5qfbROewnnJ3hXOTF0rXC/zX08+H9MLe+mfUwWC6T14F3dTgj8Ew4MxL+
/ydtnDUXYhjd29wK97SemfXD7zfdVH2y+zZb/1lYSceF3zjetPA+oB69Xn2m
fr/qdRzzeTnqY+3jRr1uwHPh7JS7FO6RTD6ywpmLnrzadDwmyv0H/ahXfg==

         "]]}]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwl00tQjXEYwOG3kEsn907k1nGLbGMpM2ZMNZjm1BgWtbARUSqXqNzruCtj
JRszsiTjMqLBjCwsZMWw1djJwkJ2PGcsnvm97zd1zvf9v0rtbUk350TEJ3qn
RDykY0bEF82ZGlHGe3utdlE8M2JQx5ikyV4yLaKKEXObDjBKwayICU3mRTSY
K7SRfvq4wZ7ZEdf1GrvNV/UKl9llv6QXqTNntJceau0X9Dxp8zk9yxlq7Kf1
FDvN3dpFJzvsJ/UE280depxjVNuP6hHaaaOVStcPawvNHOIg21xv0gPsZwtF
ZDzrT8/9jk3mO9pONd+dUUr/OLtb5o96n2622ut0A7+cea5+9R6GuGvPaAM1
5o2aYDw34u/0iBfazwNzo1aQpN4+4QWPMkAbVSRcL9FJ732MQbp4mT1bLSP7
d+EjwtfEkOdwO+HWw4+EXw+3EY9cd9shkU+CAh674HhiDnN5Yp+n83lqXqAL
KeSZPalFPDcv0sUUM2xfokuz92ZepstZwYi9RFO8Mq/UVazmtX2NruWNuVTX
sZ40nYx7kHv6gd/Zz/TAlZR7uFa9zVt+UOggelzfrPvo47N9WL9R6jDyHVQ5
9dzM+///9A8goF83
       "]]}, {Line3DBox[CompressedData["
1:eJwV0D8sA2Ecx+GfxZUWS2skNbcLk5DYhFXa2GtSSbtXJKRmi0GiNmYMurBh
tpTBn5EwMFBTGTyGJ5/Lm+/l3ly+Ul+q9UXEMqeDESdccsUTe/0Rn/pFko5I
kWeCGWYp82ZX1TU22WKfFme0uWE6iXjWF3r8kM345nBETgsUmePRtqRlVqnS
pGO7rS0OOGYj5c56zT0PdHm1/db0UESGMcYHIiZ1igUWqfBru6IN1tlh11ky
EnHo+YhzLrgl6/xO3/kg/t/3n3I6SoEi8/wBY60yTA==
       "]], 
      Line3DBox[{6, 47, 88, 1692, 129, 170, 211, 252, 293, 1773, 334, 375, 
       416, 457, 498, 1854, 539, 580, 621}], Line3DBox[CompressedData["
1:eJwV0LErhHEcx/EvA9fxuEl00yllQ0o2dVmUMhjublZXNzjPP6AMcrIZrBcW
GbEopZSIzaCUxCQs6qQrw5WX4dX717fP8jwjy+nSaldEVDjJRpxyzS0vHPRE
/GibbF9EwihjzFKkzLddXVM2aNBknzPOuWeuN+JdP+kQ/RFDXA1E5HWcSYq8
2Za0wgopDR5st7XJHsdsZSJu9I5nXmnzYfurSRKRo8CmW4tp7xkWWKRKx72m
a6yzw65bJhdx6H3EBZc8Muj+pF+06Lat+1fD/9/DBFPM8weXvDPz
       "]], 
      Line3DBox[{11, 52, 93, 1702, 134, 175, 216, 257, 298, 1783, 339, 380, 
       421, 462, 503, 1864, 544, 585, 626}], Line3DBox[CompressedData["
1:eJwV0DEohHEcBuCfkgvnLJe68TMYyUAZ1JVFVxZ1icEgZftuQhlMyKKkrCzK
oAwMmKTUmShlsFwsOgtSdMOFx/D0vr39lv8/matMpi0RMcNpR8QZVe544qgt
4ks2yXZG5OmjnyLjTNN0l8pF1tlin0MuuOKe+VzEOXX9jV8y2YgC1/ZEDjDE
GO+ZiCk5S8oSmzy43ZZ7HHDCiq3GjX5LjRcavNqjKyJHnl42bJ8M66NMUGaB
H3tFrrLGDru29m5v0o+5pMojPfZn+cE3rW6X/Vnh/00MMkKJPz2zNg0=
       "]], 
      Line3DBox[CompressedData["
1:eJwVzDEohGEcx/E/Azrc3XaGG04xGMnAcIPEdEq3cdvZDHQjk426DMrGIIli
ULqFblKWu+0Yr8SkdzwLGfgYPn2f531/PePV7fJWX0RUaKQiHmjxzDuX6YhE
v4jhiAxjTDHDIiUq3NpuaI0dDjjinBuaPPHCvW1XE3r0j3iePBeDEdM6xxJt
2xVdp0qNXeosD0Wc6RUNXm2b2qLDGwk/fNhmRyNyTLBv+8m88wKrrLHJoe+/
7P3vOCaViTjVa+54pE2XE9uc/z3nbwbcC+5pzTPJLEVK/AHQmzUI
       "]], 
      Line3DBox[CompressedData["
1:eJwVzzEoxGEYBvBXN5zcnWOT3HCDklExMKnLppzRuZS6SZ26wSRlQ9ZjMGFQ
DCz/Rd0kgyjTMSmxiLKQUjf4GX49T8/3Ll9xeXW+3hURVZKeiBa3PPLKQm/E
Cb96KhPRxxCjTFBijkWW3F3Q0NfZpskx57S4oc2lu2f5wQ+pbESeAtfeRuQY
U8xQt91R0Ws02GCXB/u+POSUhINu/5BtXvikw7vbdC6in0GG2bJ9M6mXKFNl
hchHrMlNdmiy5zZjP9MTrrjniQH7m/yiQ9rtEUV74f9fjDPNLH/JPzWZ
       "]], 
      Line3DBox[CompressedData["
1:eJwVzT8oxHEYwOH3SufiECaDC4PlRmWgbNdthsvmFEoZ5IYbDeo26oykTBgM
d+lSV1JKGe8mhVJSjCZ/Bko8hqfv5/e+b/1Gl0uF9UREFGl2RVzR4oEXTnoj
5vnWye6IfkbIMkWOORZouFukrDfZZp9jzrikzS0X7lZ41V90pCMGyXDaGTHh
nSFP212Jol6lTIUqd///41DXafLke4OWvueZN354T0UM9EQMM86nuy2mdZ4C
S6yR6IvYsavoKrukzfbMavqca254ZMjuwO5D/5LSY2ZH3gxZJskxyx9wKjXX

       "]], Line3DBox[CompressedData["
1:eJwVzjEoBGAYBuDvJHEcwxVlcbrF4qYbDJTtYpIum5QsorMwX51s6lYDkyiD
lEE33GDgtmO7rqQY3CKTzkLxGJ7er/f/6vsn13eWS4mIWKWWjLjjgWc6fHIx
HPEtBwYj0mSZZo4CK6yxzbXdXVnhkGPOueGWR9p0qNv9kD/0DUWMkqGh3yRv
nmeB3n5/lFvscUCV9v89Ts1X1LjnVdeUT7zR5Zd3fZl0KmKCKfJ86WblIkU2
KNEz4o63fXOVI85I6S9lnQYtXhjXn9jvmhMyyRhZfUbmmKHAEn9d9DXW
       "]], 
      Line3DBox[CompressedData["
1:eJwVyz8ohHEcBvAvBn/unImU6ToW000Ww5WNM91CMTjDbefPxKIMpCxiksHk
BiayOMWiyCK3SV2K5QbF9m6Xj+HT83zf3/Nml1dLKx0RsUi9L+KRBh+0uMh4
o62nUhFDjJGnwAzzlLm2K7Oh73DAKefc8ECDd+7sKvzqbXrTEcPkqHdHTMgp
irzYrbGkV9lkjyMWeiJq8opbnvi0fZVNWiR09kd8+77NoJ5lnMS9T0GfZY4K
62zRNRCxKw85IeM+tr/U73nmjS9+GPGe/P9nk2bUfSZz5JlkmhJ/rCQ1QA==

       "]], Line3DBox[CompressedData["
1:eJwNzzEohHEYBvD3wnLc3cZwFjmlTDIwGCTbKcWCQbnlYuBSirJYKJO6USmL
OjeJ7SullFiESbcQyw0Gk+sWfsOv5/me713+A6XN+Y1URKyQpCMeeOGDJr/U
sxF/Mtsd0ccwo0xTZJkSFa7d7shDjjnjgoQ7Xmlw467Mj57qiUiTp8C9fZ1x
fYZZlniyrcoKuxxR5c2+zbl+RcKn7z2e9XeatOnIRHzb9+nVBxlhgpZtSs6x
yBpbdOa8xb8DvcoJNXL2S3nLIw2+6Lefum/pXTJDniF7QY4xSZEF/gF9bzWP

       "]], Line3DBox[CompressedData["
1:eJwV0DEoBFAcBvD/FV3HcTIxXQZnuc0gi8FwKaGc6YrhGCxIZCC7ujLoSgbj
1anbJAvdICZKUUrJ4qYbTQzyu+HX9733vumNlLcWNxMRUeKmJ+KJV1q0afRH
LJPojRhkmDzjFJhjhTWu7Mrs6xVOqNGgyQNvfHTOdut8693piDRZRrlLRkzK
GeZ5tttmVd/lgGOqvLvfo65fc8uX8yEvnU6bP7r6IpKpiCE5Rp4fuwrTepES
G+xwYXskTzlnIBNxZnup3/PIJy1m/dWvTHnPkCVnn5MTTLHAEv924zKS
       "]], 
      Line3DBox[CompressedData["
1:eJwVzz8ohHEcBvDvKZLjdINBMrjlzcJkMUiZWPwZbhKSLAoLN8hisyglZbr1
DFikLMj0Tv6UlAxK6Z2O6RZSPoZPz9Pzfuvt17e4NrOai4g5rtoiHngmo84v
J4WIpnxEFz0MMsQ4kyywzCYXbrfkHgfUOOWWlBfe+OLGbUO2tkcUKJGQ2lcY
1ieYYp5H25KssM0+h7zaKxzrl1xzz4ftSWbUyXVEtPBp36Fb72eAEb5tY7LM
LOts0NzpX77t6kdUOaNoP5cpd7yT0Wuvuv/R87JIicSe/L+LUaYp8wd1UjXs

       "]], Line3DBox[CompressedData["
1:eJwNyj0oxAEYB+BXMRx3PjdXVxahlMFgUAZZT/1LKaGIDKJkuAEpI5skBjGY
RMlwG90kyUBRSgbDDbo6gzJIeYan3+/96JhZTpZqImKSm/qIZ16pUOWiMWKK
2oaIdnL0M0CehDkWKPqbZV3fZZ9zLrnlnnc++Kbk90dm0hEtdNLDnf0ig/oo
CU/mFeb1NTbZ44A3+wJn+jUlyuYNXvQKX9RlIlJU7bfI6r308WveYUSfYJpV
ClylIrblESe0NkUc+i3qDzxS5pOc27Hbn94s2+iyO5XdDDHMGOP8A7UWNsc=

       "]], Line3DBox[CompressedData["
1:eJwN0D0oBHAYBvD3hvv0dR0jXWwYLpMMlkv2c8NlkQxkwKhbfJTRZNBlwiiD
DDJeMl0GWUhRMkm5s5l0v+HX8/T29B/+oytbC5uJiKjRzEW88MoPHd5TEcme
iBGKTDNDhSprrFNKR+zIYxpccU2LBz74ZM/uT+Z7IwqMM0mrP2KDWb1ClbGM
9+Uu+zQ44c2uzqXe5I5722fZ5pdMX0SOjt0Bw3qJKVazEfNyiWW2qZMaiDiy
PdRPOeeGQfdb+cgTX3xTdD+z/9cLcogLfzYhy8xRY5EuHxQxcQ==
       "]], 
      Line3DBox[{1646, 1605, 1564, 2664, 1523, 1482, 2583, 1441, 1400, 1359, 
       2502, 1318, 1277, 2421, 1236, 1195, 1154, 2340, 1113, 1072, 2259}], 
      Line3DBox[{1651, 1610, 1569, 2674, 1528, 1487, 2593, 1446, 1405, 1364, 
       2512, 1323, 1282, 2431, 1241, 1200, 1159, 2350, 1118, 1077, 2269}], 
      Line3DBox[{1935, 662, 703, 2016, 744, 785, 826}], 
      Line3DBox[{1945, 667, 708, 2026, 749, 790, 831, 2107, 872, 913, 2188, 
       954, 995, 1036}], Line3DBox[{2097, 867, 908, 2178, 949, 990, 1031}]}, {
      Line3DBox[CompressedData["
1:eJwNykc2AwAUhtFn4hjZg5kueifREyURnWhBoia6fdia3vbiDu75znnvbyhW
85WaiCjwXBvxVBfxyAP33PFXH3GrN1xT5detoldccsE5Z/z4nWqZEid8ux3r
EUUOOWCfL7893aXADttssckG66zxabuqK+RZ5sMtq0ssssA8Gd790jrHLDNM
M8UkE6RI8mY7rmOMMsIwQwwyQD99vNr2ag/ddNFJgg7aaaOVF9sWbaaJRnL8
AxNzJ+I=
       "]], Line3DBox[CompressedData["
1:eJwVz0dSAkAQBdBx49I7eCWXLjmAHgYTomJCEVTMOWDOOWLAdBFfL179ql8z
0z2tmc62jqaUUjubzSll6aKbHnrpI0c/eQYYZIgCw4wwyhjjFJlgkhJTlKkw
zQyzVJmLsy0pzcsFFlliOe7rV+Qqa6yzEW/qt+Q2O+xSizn6PbnPAYccxWz9
sTzhlDPOYx/9hbzkimtuYkf9rbzjngceY2/9k3zmhVfq8Rf9m3zng08afPHN
D7/88Q/8BkWX
       "]], 
      Line3DBox[{206, 207, 208, 2849, 209, 210, 211, 212, 213, 2852, 214, 215,
        216, 217, 218, 2854, 219, 220, 221, 2857, 222, 223, 2858, 224, 225, 
       226, 2859, 227, 228, 2861, 229, 230, 231, 2864, 232, 233, 2865, 234, 
       235, 236, 2867, 237, 238, 2869, 239, 240, 241, 2872, 242, 243, 2873, 
       244, 245, 246}], Line3DBox[CompressedData["
1:eJwNzUc2AwAYhdE/QoKQ6CXRgiR6X4mhoQWwNJ0NiR4tSnR3cM93zpu84vbu
5k4iIrboSEecpyKqXHDJFdfccMsdNe554JEnnqnzwitvvNPgg0+++OaHX/4I
nwn2shFNmqSZFlLs29PaShvtZDiwd2qWHF10c2jv0V766GeAI/ugDjFMngLH
9hEdZYxxJjixF3WSKaYpcWova4UZZpnjzD6vCyyyxDIrrLLGOhv8A+nMKr4=

       "]], 
      Line3DBox[{411, 412, 413, 2970, 414, 415, 416, 417, 418, 2973, 419, 420,
        421, 422, 423, 2975, 424, 425, 426, 2978, 427, 428, 2979, 429, 430, 
       431, 2980, 432, 433, 2982, 434, 435, 436, 2985, 437, 438, 2986, 439, 
       440, 441, 2988, 442, 443, 2990, 444, 445, 446, 2993, 447, 448, 2994, 
       449, 450, 451}], Line3DBox[CompressedData["
1:eJwNyEVWAlAAQNHviJl7cBGCiQjYgaKSJqJigd1i7wlbd8Yd3PPOeV2VRrbe
EUIosxIJoZsoMXropY9+BhgkzhAJhkmSIs0Io4wxzgSTTDHNDK3OEGY1wxzz
ZHn3F3SRJXLk+fALWqREmWU+/VVdY50NKnz5m1pli212+PZrusse+xzw4x9q
nQZHHPPrn+gpZ5xzwZ9/qVdcc8Mt//6d3tPkgUeeeOaFV95oA9OfKZw=
       "]], 
      Line3DBox[CompressedData["
1:eJwVz0dSAkAUBcBhxY47eCWXLDmA3sKcE2YEzJgxgApmMSAm5Dz2LLpezfxX
E7oyvd09iRBCmoNkCH30M8Ag96kQhuQwI4wyxjgTTDLFNA+6M3KWObLMs8Ai
SyyzwqPuqsyxRp4CRdbZYJMtnnS35Q67lNhjn0OOOOaEZ92yPOWMcy6oUOWS
K66p0dCvyxtuuYt/jn+Jb4x3xzN50WvE5JU33mnyEffMW/KTrzi3/pY//NLm
jw7/8xtCxw==
       "]], Line3DBox[CompressedData["
1:eJwNylc3AgAcxuF/RKGysiWZ38ed2z4AH9R2Y2Sv7JUREc/Fc37nvOctlZcX
lhIRschfKmKHXfbYp8IBhxxxzAmnnHHOBZdcUeWaG265454HHnnimRdeqfHG
Si7iXT/4pM4Xq/ZvbfDDL03W7JGOSNBCK0naaCdFmg7WfTu1iwxZcmzYu7WH
XvroZ9Oe1wEGGWKYLfuIjjLGOAW27RNaZJISU0wzwyxzzPMP+SYz/w==
       "]], 
      Line3DBox[CompressedData["
1:eJwNyjdSAlAARdFvR8Ue2JIlpQvAVsWACXMETJgVAyZUjJgVdRWKGNbhKc7c
mTcv1tTcmGgIIcRpiYTwzhuvVHnhmSceeeAvGsK93nHLDRV+7dd6xSUXnPNj
P9Myp5xwzLe9pEcccsA+dfueFtllh22+7FtaYJMN1qnZV3WFZZZYJM8C88wx
y6fvjObIkmGaD/uUTjLBOGOMMsIwQwwyQJp++uilh25SdNFJB+0kaaOVNf4B
8dY/pg==
       "]], Line3DBox[CompressedData["
1:eJwVzUdSAkAQQNHGCAYUzEuv5NadB9BzGhAjmHMCJJhzeLN49Wt6umZmF5bm
FjMRMc9yNmImFzHNFJNM0MlHjOsYRdrOBR1lhDzDDDFIy/2A5sjSTx+99NBN
FxmadkP//P3LD/dm3/rFJx+80zB/01deeOaJBzq0adFMb1C330ilxh233HDN
FZdcpHu753rGKSccc8QhB+yzl96xW9UKu+ywzRabbFBmPf1nt6RrrLLCI//e
8UCx
       "]], Line3DBox[CompressedData["
1:eJwNykk3AmAYhuHP0sYPyJCUzFOmzHMIIWQqEpkW/PZQpk3X4jr3Oc/7xirv
+beWEEKRSGsIr7zwzBOPVHngngr/bSHcaZlbbijxZy/qNVdccsGv/VwLnHHK
CT/2vB5zxCE5vu0Hus8eWXbZoeG2rRm22KRuW9c1VllhmS/7ki6ywDxzfNrT
OssM00wxyYdbSicYZ4xRRhhmiEFq/ga0nz6S9JIgTg8xuonSRScdtLNBE+kD
JPc=
       "]], Line3DBox[CompressedData["
1:eJwNyscyAwAUhtEbbSYbnsErWVvZkkTvJHp00QXRu+jdqwnO4sw3c+/f2JJp
SiciopnWZMQ3X3zyQV1DxLu+8coLzzzxyAP33FGm1v5Wb7jmiksuOOeMU06o
sT3WIw45oNqtpPvssUuRHar8tnWLTTZIuK3pKgVWWGaJ8FvUBeaZ468+Ylbz
zDDNFJP8+k3oOGPkyDLKCMMMMUjFdkD76aOXHrrpopMO2vmxzWiaFG2s8w+i
9DgY
       "]], Line3DBox[CompressedData["
1:eJwVzlVOQ1EUhtFdrL23QJERMCUGwAMDgAlCsUJxd3eKF5dii4eVL/mzT3K6
evu7+zIR0cNAEtGcRuRJSegsROQ0SxONNNBhr9c6MgS/3rfbf/SbL2p80mb/
0HfeeOWFgv1Zn3jkgSqt9nu945YbrmmxX+klFS44//+3/VRPOOaIQ/L2A91n
j112SO3busUmG6yT2Nd0lRWWWWKRBeaZY5ac2xmdZopJykwwTokxRsm6HdFh
higyyBl/qdxBiA==
       "]], Line3DBox[CompressedData["
1:eJwV0MdSQkEQBdBxaxUiiAkMgIpizjlijigGVHTjB+j/7zy9OHVfdXfN9LzK
z1/rtyul9E2mW/JFh08+GM+m9C7bvPHKmNqLfKbFE480GdV7kPfcccsN11xx
yQXnjJg9k6c0OKGkdiyPOOSAffYo6u3KHbbZYlhtQ66zxiorLDOktyQXWWCe
QbU5OUudGaYZUK/JKSaZoEqFcvyHeHe8L/am33wpdood4q44O86JHgX6yMe3
2ZzsJUsPm/wD+uIX5g==
       "]], Line3DBox[CompressedData["
1:eJwNyDdSAlAAQMFvS8MVADGch9JCBXMCA2DGLCpiQswZA6J4RrfYeTMvnsml
sh0hhD76IyH80eaXH1p80+SLT3qjIXzoOw3eeKXHf9FnnnjkgW7/Xu+45YZr
uvwrrXNJjQuS/rmeccoJVTr9Y61wxCEHJPx93WOXHbaJ+1u6yQYl1on5a7rK
CssssUiRAnkWmGeOWXJkmWGaKSaZYJwxRhlhmCEypBlkgDL/6bYxaQ==
       "]]}, {}, {}}},
   VertexNormals->CompressedData["
1:eJwcXHc4198XLyPfBhmhMkpRlEhSEk4hZGWnpEJZkVWIlMxIklFWkpCRbA3j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    "]],
  AutomaticImageSize->True,
  Axes->True,
  AxesLabel->{
    FormBox["\"Re\[Omega]\"", TraditionalForm], 
    FormBox["\"Im\[Omega]\"", TraditionalForm], 
    FormBox["\"Abs\"", TraditionalForm]},
  BoxRatios->{1, 1, 0.4},
  ImageSize->{351.80996361047977`, 351.7946960709609},
  Method->{"RotationControl" -> "Globe"},
  PlotRange->{{-1.2, 1.2}, {-1.2, 1.2}, {0., 1.2396195353310488`}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  ViewPoint->{-0.03828499051540903, 
   0.00010150497418805592`, -3.383568271691584},
  ViewVertical->{0., 0., -1.}]], "Output",
 CellChangeTimes->{
  3.564834029260406*^9, {3.564834062647946*^9, 3.5648340860668163`*^9}, 
   3.5648341486268177`*^9, 3.56615088006693*^9, 3.566205500018694*^9, 
   3.566314830303846*^9, 3.56640518458393*^9, 3.5687217142864237`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"findQNM", "[", 
    RowBox[{"obtain\[Phi]1", "[", "0", "]"}], "]"}], "[", 
   RowBox[{
    FractionBox["5", "10"], ",", 
    FractionBox["5", "10"]}], "]"}], "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.566205539522627*^9, 3.5662055677755337`*^9}, {
  3.566405242702334*^9, 3.566405244276403*^9}}],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.566205601778916*^9, 3.566314882258184*^9, 
  3.566405282023114*^9, 3.568721753437904*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.566205601778916*^9, 3.566314882258184*^9, 
  3.566405282023114*^9, 3.568721789851796*^9}],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.566205601778916*^9, 3.566314882258184*^9, 
  3.566405282023114*^9, 3.568721827300198*^9}],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.566205601778916*^9, 3.566314882258184*^9, 
  3.566405282023114*^9, 3.568721870935877*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.45777929072343439946969156828847469228703110668814`50.", ",", 
     "0.51990859852765023441068186665715718366735685848969`50."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.45777929072343439946969156828847469228703110668814`50.", ",", 
     "0.51990859852765023441068186665715718366735685848969`50."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.45777929072343439946969156828847469228703110668814`50.", ",", 
     "0.51990859852765023441068186665715718366735685848969`50."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.45777929072343439946969156828847469228703110668814`50.", ",", 
     "0.51990859852765023441068186665715718366735685848969`50."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.56620571430696*^9, 3.566315002052046*^9, 
  3.566405391804263*^9, 3.568721870938834*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.45777929072343439946969156828847469228703110668814`50.", "+", 
     RowBox[{
     "I", " ", "0.51990859852765023441068186665715718366735685848969`50."}]}],
     ")"}], "-", "2"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.5687217613574247`*^9, 3.568721775259386*^9}, {
  3.568721926705845*^9, 3.568722025385489*^9}, {3.568722116443665*^9, 
  3.56872212523433*^9}, {3.56872221373339*^9, 3.568722233014765*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.5422207092765656`"}], "+", 
  RowBox[{"0.5199085985276503`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.5687218710164957`*^9, {3.568721934030287*^9, 3.568722020332217*^9}, {
   3.56872212569314*^9, 3.568722127715558*^9}, {3.5687222148714046`*^9, 
   3.568722233797811*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["This is exactly the numerical value provided in the \
equation (8) in the paper (factor -2 comes from -4/3 from the scaling \
variable and -2/3 from recovering the energy density from the pressure \
anisotropy)!",
 FontFamily->"Courier"]], "Text",
 CellChangeTimes->{{3.568722236442082*^9, 3.5687223035510597`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 735},
WindowMargins->{{140, Automatic}, {-56, Automatic}},
ShowSelection->True,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 182, 2, 92, "Title"],
Cell[CellGroupData[{
Cell[786, 28, 127, 1, 80, "Section"],
Cell[916, 31, 240, 5, 28, "Input"],
Cell[1159, 38, 636, 18, 35, "Input"],
Cell[1798, 58, 612, 13, 50, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2447, 76, 93, 1, 80, "Section"],
Cell[2543, 79, 297, 5, 29, "Text"],
Cell[2843, 86, 642, 18, 35, "Input"],
Cell[3488, 106, 333, 5, 29, "Text"],
Cell[CellGroupData[{
Cell[3846, 115, 758, 18, 28, "Input"],
Cell[4607, 135, 281, 7, 28, "Output"]
}, Open  ]],
Cell[4903, 145, 259, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[5187, 153, 2480, 63, 110, "Input"],
Cell[7670, 218, 7902, 141, 293, "Output"]
}, Open  ]],
Cell[15587, 362, 718, 22, 39, "Text"],
Cell[CellGroupData[{
Cell[16330, 388, 355, 10, 32, "Input"],
Cell[16688, 400, 324, 5, 28, "Output"]
}, Open  ]],
Cell[17027, 408, 434, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[17486, 418, 410, 8, 28, "Input"],
Cell[17899, 428, 320, 4, 28, "Output"]
}, Open  ]],
Cell[18234, 435, 388, 6, 29, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18659, 446, 143, 2, 80, "Section"],
Cell[18805, 450, 191, 6, 28, "Input"],
Cell[18999, 458, 431, 7, 29, "Text"],
Cell[19433, 467, 378, 7, 28, "Input"],
Cell[19814, 476, 794, 21, 33, "Text"],
Cell[20611, 499, 1070, 27, 51, "Input"],
Cell[21684, 528, 468, 6, 29, "Text"],
Cell[22155, 536, 433, 12, 28, "Input"],
Cell[22591, 550, 642, 9, 29, "Text"],
Cell[CellGroupData[{
Cell[23258, 563, 667, 15, 28, "Input"],
Cell[23928, 580, 1255, 20, 106, "Message"]
}, Open  ]],
Cell[25198, 603, 535, 8, 29, "Text"],
Cell[25736, 613, 717, 15, 28, "Input"],
Cell[26456, 630, 456, 6, 47, "Text"],
Cell[CellGroupData[{
Cell[26937, 640, 1026, 24, 46, "Input"],
Cell[27966, 666, 2351, 49, 385, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30354, 720, 1238, 28, 46, "Input"],
Cell[31595, 750, 2458, 51, 374, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34090, 806, 186, 4, 28, "Input"],
Cell[34279, 812, 4023, 78, 374, "Output"]
}, Open  ]],
Cell[38317, 893, 94, 1, 28, "Input"],
Cell[38414, 896, 716, 10, 65, "Text"],
Cell[39133, 908, 1267, 25, 71, "Text"],
Cell[40403, 935, 534, 14, 28, "Input"],
Cell[CellGroupData[{
Cell[40962, 953, 451, 13, 28, "Input"],
Cell[41416, 968, 402, 8, 35, "Output"]
}, Open  ]],
Cell[41833, 979, 535, 13, 28, "Input"],
Cell[42371, 994, 519, 7, 47, "Text"],
Cell[CellGroupData[{
Cell[42915, 1005, 679, 19, 28, "Input"],
Cell[43597, 1026, 2829, 53, 93, "Output"]
}, Open  ]],
Cell[46441, 1082, 300, 4, 47, "Text"],
Cell[46744, 1088, 601, 15, 28, "Input"],
Cell[47348, 1105, 1832, 44, 46, "Input"],
Cell[49183, 1151, 3578, 68, 439, "Input"],
Cell[52764, 1221, 197, 3, 29, "Text"],
Cell[52964, 1226, 659, 9, 47, "Text"],
Cell[53626, 1237, 563, 14, 63, "Input"],
Cell[CellGroupData[{
Cell[54214, 1255, 689, 20, 28, "Input"],
Cell[54906, 1277, 2165, 46, 434, "Output"]
}, Open  ]],
Cell[57086, 1326, 543, 7, 47, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57666, 1338, 264, 5, 80, "Section"],
Cell[57933, 1345, 484, 7, 47, "Text"],
Cell[58420, 1354, 565, 15, 28, "Input"],
Cell[58988, 1371, 235, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[59248, 1380, 202, 4, 28, "Input"],
Cell[59453, 1386, 1405, 27, 241, "Output"]
}, Open  ]],
Cell[60873, 1416, 275, 4, 29, "Text"],
Cell[61151, 1422, 447, 13, 46, "Input"],
Cell[CellGroupData[{
Cell[61623, 1439, 228, 7, 28, "Input"],
Cell[61854, 1448, 649, 13, 24, "Message"],
Cell[62506, 1463, 649, 13, 24, "Message"]
}, Open  ]],
Cell[63170, 1479, 474, 10, 47, "Text"],
Cell[CellGroupData[{
Cell[63669, 1493, 282, 7, 49, "Input"],
Cell[63954, 1502, 286, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64277, 1513, 134, 2, 28, "Input"],
Cell[64414, 1517, 87, 1, 28, "Output"]
}, Open  ]],
Cell[64516, 1521, 306, 4, 29, "Text"],
Cell[64825, 1527, 109, 3, 28, "Input"],
Cell[64937, 1532, 111, 3, 28, "Input"],
Cell[65051, 1537, 155, 5, 28, "Input"],
Cell[65209, 1544, 103, 3, 28, "Input"],
Cell[65315, 1549, 241, 6, 28, "Input"],
Cell[65559, 1557, 611, 19, 28, "Input"],
Cell[66173, 1578, 173, 4, 28, "Input"],
Cell[66349, 1584, 738, 16, 51, "Text"],
Cell[67090, 1602, 341, 11, 28, "Input"],
Cell[67434, 1615, 113, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[67572, 1622, 208, 6, 28, "Input"],
Cell[67783, 1630, 11585, 197, 227, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79405, 1832, 311, 8, 28, "Input"],
Cell[79719, 1842, 2160, 43, 245, "Output"]
}, Open  ]],
Cell[81894, 1888, 349, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[82268, 1903, 700, 20, 35, "Input"],
Cell[82971, 1925, 352, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83360, 1938, 414, 11, 28, "Input"],
Cell[83777, 1951, 3967, 74, 573, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87781, 2030, 308, 8, 28, "Input"],
Cell[88092, 2040, 2178, 43, 237, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90307, 2088, 604, 18, 35, "Input"],
Cell[90914, 2108, 318, 9, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91269, 2122, 363, 10, 28, "Input"],
Cell[91635, 2134, 3981, 74, 569, "Output"]
}, Open  ]],
Cell[95631, 2211, 620, 14, 32, "Text"],
Cell[CellGroupData[{
Cell[96276, 2229, 595, 18, 49, "Input"],
Cell[96874, 2249, 257, 5, 28, "Output"]
}, Open  ]],
Cell[97146, 2257, 235, 3, 29, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97418, 2265, 196, 4, 80, "Section"],
Cell[CellGroupData[{
Cell[97639, 2273, 136, 1, 44, "Subsection"],
Cell[97778, 2276, 132, 3, 28, "Input"],
Cell[97913, 2281, 14041, 408, 337, "Input"],
Cell[111957, 2691, 18681, 528, 377, "Input"],
Cell[130641, 3221, 22924, 631, 541, "Input"],
Cell[153568, 3854, 252, 6, 28, "Input"],
Cell[153823, 3862, 269, 7, 46, "Input"],
Cell[154095, 3871, 1429, 36, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155561, 3912, 150, 2, 44, "Subsection"],
Cell[155714, 3916, 177, 5, 68, "Text"],
Cell[155894, 3923, 2134, 39, 97, "Input"],
Cell[158031, 3964, 2059, 48, 130, "Input"],
Cell[160093, 4014, 189, 3, 29, "Text"],
Cell[CellGroupData[{
Cell[160307, 4021, 318, 5, 28, "Input"],
Cell[160628, 4028, 577, 11, 24, "Message"]
}, Open  ]],
Cell[161220, 4042, 350, 10, 28, "Input"],
Cell[161573, 4054, 1208, 33, 63, "Input"],
Cell[162784, 4089, 842, 25, 44, "Input"],
Cell[163629, 4116, 638, 17, 28, "Input"],
Cell[164270, 4135, 4645, 146, 219, "Input"],
Cell[168918, 4283, 4952, 162, 194, "Input"],
Cell[173873, 4447, 3172, 99, 127, "Input"],
Cell[177048, 4548, 1127, 36, 49, "Input"],
Cell[178178, 4586, 1763, 49, 97, "Input"],
Cell[179944, 4637, 617, 17, 51, "Input"],
Cell[CellGroupData[{
Cell[180586, 4658, 401, 11, 28, "Input"],
Cell[180990, 4671, 406, 9, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181433, 4685, 342, 10, 28, "Input"],
Cell[181778, 4697, 307, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182122, 4710, 397, 11, 28, "Input"],
Cell[182522, 4723, 358, 9, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182917, 4737, 448, 12, 28, "Input"],
Cell[183368, 4751, 382, 9, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183787, 4765, 344, 10, 28, "Input"],
Cell[184134, 4777, 304, 8, 32, "Output"]
}, Open  ]],
Cell[184453, 4788, 1333, 41, 48, "Input"],
Cell[185789, 4831, 988, 24, 28, "Input"],
Cell[186780, 4857, 1240, 30, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188057, 4892, 121, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[188203, 4897, 98, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[188326, 4902, 327, 8, 28, "Input"],
Cell[188656, 4912, 499, 12, 48, "Output"]
}, Open  ]],
Cell[189170, 4927, 189, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[189384, 4936, 425, 12, 49, "Input"],
Cell[189812, 4950, 1262, 32, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191111, 4987, 296, 7, 28, "Input"],
Cell[191410, 4996, 237, 3, 28, "Output"]
}, Open  ]],
Cell[191662, 5002, 295, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[191982, 5010, 700, 18, 30, "Input"],
Cell[192685, 5030, 394, 8, 47, "Output"]
}, Open  ]],
Cell[193094, 5041, 174, 4, 28, "Input"],
Cell[193271, 5047, 369, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[193665, 5057, 148, 3, 28, "Input"],
Cell[193816, 5062, 211, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194064, 5070, 146, 3, 28, "Input"],
Cell[194213, 5075, 208, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194458, 5083, 550, 15, 30, "Input"],
Cell[195011, 5100, 236, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195284, 5108, 551, 15, 30, "Input"],
Cell[195838, 5125, 231, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196106, 5133, 104, 2, 28, "Input"],
Cell[196213, 5137, 212, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[196474, 5146, 100, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[196599, 5151, 617, 15, 30, "Input"],
Cell[197219, 5168, 1429, 40, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198685, 5213, 1015, 27, 28, "Input"],
Cell[199703, 5242, 25406, 585, 376, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225146, 5832, 736, 19, 49, "Input"],
Cell[225885, 5853, 4799, 128, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230721, 5986, 979, 27, 30, "Input"],
Cell[231703, 6015, 285, 4, 28, "Output"]
}, Open  ]],
Cell[232003, 6022, 2236, 48, 353, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[234288, 6076, 248, 5, 44, "Subsection"],
Cell[234539, 6083, 218, 5, 46, "Input"],
Cell[234760, 6090, 3796, 54, 63, "Input"],
Cell[238559, 6146, 1206, 18, 28, "Input"],
Cell[239768, 6166, 179, 4, 28, "Input"],
Cell[239950, 6172, 5617, 140, 439, "Input"],
Cell[245570, 6314, 6422, 175, 555, "Input"],
Cell[251995, 6491, 581, 18, 28, "Input"],
Cell[252579, 6511, 1513, 38, 165, "Input"],
Cell[254095, 6551, 732, 12, 28, "Input"],
Cell[254830, 6565, 389, 11, 28, "Input"],
Cell[255222, 6578, 392, 10, 28, "Input"],
Cell[255617, 6590, 563, 15, 35, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256217, 6610, 174, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[256416, 6616, 2981, 68, 182, "Input"],
Cell[259400, 6686, 812, 14, 28, "Output"]
}, Open  ]],
Cell[260227, 6703, 171, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[260423, 6711, 2035, 54, 165, "Input"],
Cell[262461, 6767, 464, 9, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262962, 6781, 412, 10, 28, "Input"],
Cell[263377, 6793, 727, 15, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264141, 6813, 1037, 26, 28, "Input"],
Cell[265181, 6841, 1733, 44, 55, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[266963, 6891, 133, 1, 44, "Subsection"],
Cell[267099, 6894, 3936, 92, 348, "Input"],
Cell[271038, 6988, 5761, 131, 365, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276836, 7124, 116, 1, 44, "Subsection"],
Cell[276955, 7127, 1693, 37, 46, "Input"],
Cell[278651, 7166, 5058, 115, 451, "Input"],
Cell[CellGroupData[{
Cell[283734, 7285, 100, 1, 35, "Subsubsection"],
Cell[283837, 7288, 135, 2, 29, "Text"],
Cell[283975, 7292, 207, 6, 48, "Input"],
Cell[284185, 7300, 194, 3, 29, "Text"],
Cell[284382, 7305, 658, 17, 80, "Input"],
Cell[CellGroupData[{
Cell[285065, 7326, 134, 2, 28, "Input"],
Cell[285202, 7330, 325, 9, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[285576, 7345, 151, 2, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[285752, 7351, 577, 14, 28, "Input"],
Cell[286332, 7367, 266, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286635, 7378, 942, 23, 28, "Input"],
Cell[287580, 7403, 210835, 3500, 367, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498452, 10908, 348, 9, 48, "Input"],
Cell[CellGroupData[{
Cell[498825, 10921, 138, 2, 21, "Print"],
Cell[498966, 10925, 138, 2, 21, "Print"],
Cell[499107, 10929, 138, 2, 21, "Print"],
Cell[499248, 10933, 138, 2, 21, "Print"]
}, Open  ]],
Cell[499401, 10938, 886, 21, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[500324, 10964, 479, 10, 28, "Input"],
Cell[500806, 10976, 333, 7, 28, "Output"]
}, Open  ]],
Cell[501154, 10986, 339, 5, 47, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

